2-loop QCD corrections to Bc-meson leptonic constant

We present results for two-loop QCD corrections to the short distance coefficient that governs leptonic decay of Bc-meson. After brief discussion of the technics of asymptotic threshold expansion used to perform this calculation, we give comments on the numerical value of two-loop corrections and its impact on NRQCD description of Bc-meson bound state dynamics.

==> renormm1m2new.nb <==
(***********************************************************************

                    Mathematica-Compatible Notebook

This notebook can be used on any computer system with Mathematica 4.0,
MathReader 4.0, or any compatible application. The data for the notebook 
starts with the line containing stars above.

To get the notebook into a Mathematica-compatible application, do one of 
the following:

* Save the data starting with the line of stars above into a file
  with a name ending in .nb, then open the file inside the application;

* Copy the data starting with the line of stars above to the
  clipboard, then use the Paste menu command inside the application.

Data for notebooks contains only printable 7-bit ASCII and can be
sent directly in email or through ftp in text mode.  Newlines can be
CR, LF or CRLF (Unix, Macintosh or MS-DOS style).

NOTE: If you modify the data for this notebook not in a Mathematica-
compatible application, you must delete the line below containing the 
word CacheID, otherwise Mathematica-compatible applications may try to 
use invalid cache data.

For more information on notebooks and Mathematica-compatible 
applications, contact Wolfram Research:
  web: http://www.wolfram.com
  email: info@wolfram.com
  phone: +1-217-398-0700 (U.S.)

Notebook reader applications are available free of charge from 
Wolfram Research.
***********************************************************************)

(*CacheID: 232*)


(*NotebookFileLineBreakTest
NotebookFileLineBreakTest*)
(*NotebookOptionsPosition[     83685,       1853]*)
(*NotebookOutlinePosition[     84648,       1883]*)
(*  CellTagsIndexPosition[     84604,       1879]*)
(*WindowFrame->Normal*)



Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
    \(Fb = \((mb\^2\/\(\(\ \)\(\[Mu]\^2\)\))\)\^\(-x\)\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`\((mb\^2\/\[Mu]\^2)\)\^\(-x\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Fc = \((mc\^2\/\(\(\ \)\(\[Mu]\^2\)\))\)\^\(-x\)\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`\((mc\^2\/\[Mu]\^2)\)\^\(-x\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Zmb = 
      Normal[Series[
          1 - \(as\/\[Pi]\) 
              Fb\ C\_F\ \ \((3\/\(4\ x\) + 
                  1 + \((3\/8\ Zeta[2] + 2)\)\ x)\), {x, 0, 1}]]\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`\(as\ \((3\/4\ \(log(mb\^2\/\[Mu]\^2)\) - 1)\)\ C\_F\)\
\/\[Pi] + \(as\ x\ \((\(-\(3\/8\)\)\ \(\(log\^2\)(mb\^2\/\[Mu]\^2)\) + log(mb\
\^2\/\[Mu]\^2) - \[Pi]\^2\/16 - 2)\)\ C\_F\)\/\[Pi] - \(3\ as\ C\_F\)\/\(4\ \
\[Pi]\ x\) + 1\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Zmc = \(Normal[
            Series[1 - \(as\/\[Pi]\) 
                  Fc\ C\_F\ \ \((3\/\(4\ x\) + 
                      1 + \((3\/8\ Zeta[2] + 2)\)\ x)\), {x, 0, 
                1}]] /. {mc \[Rule] \ 
              r\ mb}\) /. {Log[\(mb\^2\/\[Mu]\^2\) r\^2] \[Rule] \ 
            Log[mb\^2\/\[Mu]\^2] + 2\ Log[r]}\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`\(as\ \((3\/4\ \((2\ \(log(r)\) + \
log(mb\^2\/\[Mu]\^2))\) - 1)\)\ C\_F\)\/\[Pi] + \(as\ x\ \((\(-\(3\/8\)\)\ \
\((2\ \(log(r)\) + log(mb\^2\/\[Mu]\^2))\)\^2 + 2\ \(log(r)\) + log(mb\^2\/\
\[Mu]\^2) - \[Pi]\^2\/16 - 2)\)\ C\_F\)\/\[Pi] - \(3\ as\ C\_F\)\/\(4\ \[Pi]\ \
x\) + 1\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Za = 
      Normal[Series[\((1 - \(\(\(as\)\(\ \)\)\/\(4\ \[Pi]\)\) \((11\/3*C\_A - 
                    4\/3*\((n\_l + 2)\)*T\_F)\)*1\/x)\), {x, 0, 
            1}]]\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`1 - \(as\ \((\(11\ C\_A\)\/3 - 4\/3\ \((n\_l + 2)\)\ T\
\_F)\)\)\/\(4\ \[Pi]\ x\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Z2b = 
      Normal[Series[
          Normal[Series[\((\(+apir\)*
                        CF*\((\(-1\) - 3/4*eps^\(-1\) - 3/8*eps*zt2 - 
                            eps*logmu2b - 3/8*eps*logmu2b^2 - 2*eps - 
                            3/4*logmu2b)\) + 
                      apir^2*CF*
                        CA*\((\(-1705\)/384 + 11/32*eps^\(-2\) - 
                            127/192*eps^\(-1\) - 3*zt2*log2 + 15/8*zt2 + 
                            3/4*zt3 - 215/96*logmu2b - 11/32*logmu2b^2)\) + 
                      apir^2*CF*
                        TF*\((\(+695\)/144 - 1/8*eps^\(-2\)*NL + 
                            11/48*eps^\(-1\)*NL - 1/2*eps^\(-1\)*L + 
                            1/2*eps^\(-1\)*logmu2b + 1/8*eps^\(-1\) + 
                            17/24*zt2*NL - 9/4*zt2*r - 15/4*zt2*r^3 + 
                            3/2*zt2*r^4 - 5/4*zt2 + 19/24*NL*logmu2b + 
                            1/8*NL*logmu2b^2 + 113/96*NL - 11/4*L*r^4 + 
                            8/15*L*r^6 - L*logmu2b + 2/3*L + 3/2*L^2*r^4 + 
                            L^2 + 3*r^2 + 125/48*r^4 - 11/25*r^6 + 
                            11/12*logmu2b + 3/4*logmu2b^2)\) + 
                      apir^2*CF^2*\((\(+433\)/128 + 9/32*eps^\(-2\) + 
                            9/16*eps^\(-1\)*logmu2b + 51/64*eps^\(-1\) + 
                            6*zt2*log2 - 147/32*zt2 - 3/2*zt3 + 
                            51/32*logmu2b + 9/16*logmu2b^2)\) + 
                      1)\) /. {CF \[Rule] \ C\_F, TF \[Rule] \ T\_F, 
                    CA \[Rule] \ C\_A, eps \[Rule] \ x, 
                    apir \[Rule] \ as\/\[Pi], NL \[Rule] \ n\_l, 
                    logmu2b \[Rule] \ Log[\[Mu]\^2\/mb\^2], 
                    log2 \[Rule] \ Log[2], zt2 \[Rule] \ Zeta[2], 
                    zt3 \[Rule] \ Zeta[3], L \[Rule] \ Log[r]}, {r, 0, 
                  3}]]^\((1/2)\), {as, 0, 2}]]\)], "Input"],

Cell[BoxData[
    FormBox[
      RowBox[{
        RowBox[{\(1\/2\), " ", 
          RowBox[{"(", 
            
            RowBox[{\(\(-\(5\/8\)\)\ C\_F\ T\_F\ r\^3\), 
              "+", \(\(3\ C\_F\ T\_F\ r\^2\)\/\[Pi]\^2\), 
              "-", \(3\/8\ C\_F\ T\_F\ r\), 
              "-", \(\(\((\(-\(3\/8\)\)\ x\ \(\(log\^2\)(\[Mu]\^2\/mb\^2)\) - \
x\ \(log(\[Mu]\^2\/mb\^2)\) - 3\/4\ \(log(\[Mu]\^2\/mb\^2)\) - \(\[Pi]\^2\ \
x\)\/16 - 2\ x - 3\/\(4\ x\) - 1)\)\^2\ C\_F\%2\)\/\(4\ \[Pi]\^2\)\), 
              "+", \(\(1\/\[Pi]\^2\)\((C\_F\ \((\(log\^2\)(
                        r) - \(log(\[Mu]\^2\/mb\^2)\)\ \(log(
                          r)\) - \(log(r)\)\/\(2\ x\) + \(2\ \(log(r)\)\)\/3 \
+ 3\/4\ \(\(log\^2\)(\[Mu]\^2\/mb\^2)\) + \(log(\[Mu]\^2\/mb\^2)\)\/\(2\ x\) \
+ 11\/12\ \(log(\[Mu]\^2\/mb\^2)\) + 
                      1\/8\ \(\(log\^2\)(\[Mu]\^2\/mb\^2)\)\ n\_l + 
                      19\/24\ \(log(\[Mu]\^2\/mb\^2)\)\ n\_l + \(11\ n\_l\)\/\
\(48\ x\) - 
                      n\_l\/\(8\ x\^2\) + \(17\ \[Pi]\^2\ n\_l\)\/144 + \(113\
\ n\_l\)\/96 + 1\/\(8\ x\) - \(5\ \[Pi]\^2\)\/24 + 695\/144)\)\ T\_F)\)\), 
              "+", 
              RowBox[{\(1\/\[Pi]\^2\), 
                RowBox[{"(", 
                  RowBox[{\(C\_F\%2\), " ", 
                    RowBox[{"(", 
                      
                      RowBox[{\(9\/16\ \(\(log\^2\)(\[Mu]\^2\/mb\^2)\)\), 
                        "+", \(\(9\ \(log(\[Mu]\^2\/mb\^2)\)\)\/\(16\ x\)\), 
                        "+", \(51\/32\ \(log(\[Mu]\^2\/mb\^2)\)\), 
                        "+", \(51\/\(64\ x\)\), "+", \(9\/\(32\ x\^2\)\), "-",
                         
                        FractionBox[
                          RowBox[{"3", " ", 
                            TagBox[
                              RowBox[{"\[Zeta]", "(", 
                                TagBox["3",
                                  (Editable -> True)], ")"}],
                              InterpretTemplate[ Zeta[ #]&]]}], "2"], 
                        "+", \(\[Pi]\^2\ \(log(2)\)\), 
                        "-", \(\(49\ \[Pi]\^2\)\/64\), "+", \(433\/128\)}], 
                      ")"}]}], ")"}]}], "+", 
              RowBox[{\(1\/\[Pi]\^2\), 
                RowBox[{"(", 
                  RowBox[{\(C\_A\), " ", \(C\_F\), " ", 
                    RowBox[{"(", 
                      
                      RowBox[{\(\(-\(11\/32\)\)\ \
\(\(log\^2\)(\[Mu]\^2\/mb\^2)\)\), "-", \(215\/96\ \(log(\[Mu]\^2\/mb\^2)\)\),
                         "-", \(127\/\(192\ x\)\), "+", \(11\/\(32\ x\^2\)\), 
                        "+", 
                        FractionBox[
                          RowBox[{"3", " ", 
                            TagBox[
                              RowBox[{"\[Zeta]", "(", 
                                TagBox["3",
                                  (Editable -> True)], ")"}],
                              InterpretTemplate[ Zeta[ #]&]]}], "4"], 
                        "-", \(1\/2\ \[Pi]\^2\ \(log(2)\)\), 
                        "+", \(\(5\ \[Pi]\^2\)\/16\), "-", \(1705\/384\)}], 
                      ")"}]}], ")"}]}]}], ")"}], " ", \(as\^2\)}], 
        "+", \(\(\((\(-\(3\/8\)\)\ x\ \(\(log\^2\)(\[Mu]\^2\/mb\^2)\) - 
                  x\ \(log(\[Mu]\^2\/mb\^2)\) - 
                  3\/4\ \(log(\[Mu]\^2\/mb\^2)\) - \(\[Pi]\^2\ x\)\/16 - 
                  2\ x - 3\/\(4\ x\) - 1)\)\ C\_F\ as\)\/\(2\ \[Pi]\)\), "+", 
        "1"}], TraditionalForm]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Collect[Coefficient[%, C\_F\^2], x]\)], "Input"],

Cell[BoxData[
    FormBox[
      RowBox[{\(\(9\ \(\(log\^2\)(\[Mu]\^2\/mb\^2)\)\ as\^2\)\/\(64\ \[Pi]\^2\
\)\), "+", \(\(27\ \(log(\[Mu]\^2\/mb\^2)\)\ as\^2\)\/\(64\ \[Pi]\^2\)\), 
        "+", \(\(9\ as\^2\)\/\(128\ \[Pi]\^2\ x\^2\)\), "-", 
        FractionBox[
          RowBox[{"3", " ", 
            TagBox[
              RowBox[{"\[Zeta]", "(", 
                TagBox["3",
                  (Editable -> True)], ")"}],
              InterpretTemplate[ Zeta[ #]&]], 
            " ", \(as\^2\)}], \(4\ \[Pi]\^2\)], 
        "+", \(1\/2\ \(log(2)\)\ as\^2\), 
        "+", \(\(305\ as\^2\)\/\(256\ \[Pi]\^2\)\), 
        "-", \(\(101\ as\^2\)\/256\), 
        "+", \(\(\(9\ \(log(\[Mu]\^2\/mb\^2)\)\ as\^2\)\/\(64\ \[Pi]\^2\) + \
\(27\ as\^2\)\/\(128\ \[Pi]\^2\)\)\/x\), 
        "+", \(x\ \((\(-\(\(9\ as\^2\ \
\(\(log\^3\)(\[Mu]\^2\/mb\^2)\)\)\/\(128\ \[Pi]\^2\)\)\) - \(9\ as\^2\ \
\(\(log\^2\)(\[Mu]\^2\/mb\^2)\)\)\/\(32\ \[Pi]\^2\) - 
              3\/256\ as\^2\ \(log(\[Mu]\^2\/mb\^2)\) - \(5\ as\^2\ \(log(\
\[Mu]\^2\/mb\^2)\)\)\/\(8\ \[Pi]\^2\) - as\^2\/64 - 
              as\^2\/\(2\ \[Pi]\^2\))\)\), 
        "+", \(x\^2\ \((\(-\(\(9\ as\^2\ \
\(\(log\^4\)(\[Mu]\^2\/mb\^2)\)\)\/\(512\ \[Pi]\^2\)\)\) - \(3\ as\^2\ \
\(\(log\^3\)(\[Mu]\^2\/mb\^2)\)\)\/\(32\ \[Pi]\^2\) - 
              3\/512\ as\^2\ \(\(log\^2\)(\[Mu]\^2\/mb\^2)\) - \(5\ as\^2\ \(\
\(log\^2\)(\[Mu]\^2\/mb\^2)\)\)\/\(16\ \[Pi]\^2\) - 
              1\/64\ as\^2\ \(log(\[Mu]\^2\/mb\^2)\) - \(as\^2\ \
\(log(\[Mu]\^2\/mb\^2)\)\)\/\(2\ \[Pi]\^2\) - 
              as\^2\/32 - \(as\^2\ \[Pi]\^2\)\/2048 - 
              as\^2\/\(2\ \[Pi]\^2\))\)\)}], TraditionalForm]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Coefficient[Coefficient[%, C\_F\ T\_F\ ], x\^\(-1\)]\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`0\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Z2c = 
      Normal[Series[
          Normal[Series[\(\((\(+apir\)*
                          CF*\((\(-1\) - 3/4*eps^\(-1\) - 3/8*eps*zt2 - 
                              eps*logmu2c - 3/8*eps*logmu2c^2 - 2*eps - 
                              3/4*logmu2c)\) + 
                        apir^2*CF*
                          CA*\((\(-1705\)/384 + 11/32*eps^\(-2\) - 
                              127/192*eps^\(-1\) - 3*zt2*log2 + 15/8*zt2 + 
                              3/4*zt3 - 215/96*logmu2c - 11/32*logmu2c^2)\) + 
                        apir^2*CF*
                          TF*\((\(+233\)/72 - 1/8*eps^\(-2\)*NL + 
                              11/48*eps^\(-1\)*NL + 1/2*eps^\(-1\)*L + 
                              1/2*eps^\(-1\)*logmu2c + 1/8*eps^\(-1\) + 
                              17/24*zt2*NL - 7/4*zt2 + 19/24*NL*logmu2c + 
                              1/8*NL*logmu2c^2 + 113/96*NL + 9/280*L*r^4 + 
                              8/315*L*r^6 + L*logmu2c + 11/12*L + 1/2*L^2 + 
                              1/15*r^2 - 129/78400*r^4 - 367/99225*r^6 + 
                              11/12*logmu2c + 3/4*logmu2c^2)\) + 
                        apir^2*
                          CF^2*\((\(+433\)/128 + 9/32*eps^\(-2\) + 
                              9/16*eps^\(-1\)*logmu2c + 51/64*eps^\(-1\) + 
                              6*zt2*log2 - 147/32*zt2 - 3/2*zt3 + 
                              51/32*logmu2c + 9/16*logmu2c^2)\) + 
                        1)\) /. {CF \[Rule] \ C\_F, TF \[Rule] \ T\_F, 
                      CA \[Rule] \ C\_A, eps \[Rule] \ x, 
                      apir \[Rule] \ as\/\[Pi], NL \[Rule] \ n\_l, 
                      logmu2b \[Rule] \ Log[\[Mu]\^2\/mb\^2], 
                      log2 \[Rule] \ Log[2], zt2 \[Rule] \ Zeta[2], 
                      zt3 \[Rule] \ Zeta[3], L \[Rule] \ Log[r], 
                      logmu2c \[Rule] \ 
                        Log[\[Mu]\^2\/mc\^2]}\) /. {Log[\[Mu]\^2\/mc\^2] \
\[Rule] \ Log[\[Mu]\^2\/mb\^2] - 2  Log[r]}, {r, 0, 3}]]^\((1/2)\), {as, 0, 
            2}]]\)], "Input"],

Cell[BoxData[
    FormBox[
      RowBox[{\(General::"spell1"\), \(\(:\)\(\ \)\), "\<\"Possible spelling \
error: new symbol name \\\"\\!\\(TraditionalForm\\`logmu2c\\)\\\" is similar \
to existing symbol \\\"\\!\\(TraditionalForm\\`logmu2b\\)\\\".\"\>"}], 
      TraditionalForm]], "Message"],

Cell[BoxData[
    FormBox[
      RowBox[{
        RowBox[{\(1\/2\), " ", 
          RowBox[{"(", 
            
            RowBox[{\(\(C\_F\ T\_F\ r\^2\)\/\(15\ \[Pi]\^2\)\), 
              "-", \(\(1\/\(4\ \[Pi]\^2\)\)\((\((\(-\(3\/8\)\)\ x\ \((log(\
\[Mu]\^2\/mb\^2) - 2\ \(log(r)\))\)\^2 - 
                        3\/4\ \((log(\[Mu]\^2\/mb\^2) - 
                              2\ \(log(r)\))\) - \(\[Pi]\^2\ x\)\/16 - 2\ x + 
                        x\ \((2\ \(log(r)\) - log(\[Mu]\^2\/mb\^2))\) - 
                        3\/\(4\ x\) - 1)\)^2\ C\_F\%2)\)\), 
              "+", \(\(1\/\[Pi]\^2\)\((C\_F\ \((\(\(log\^2\)(r)\)\/2 + \
\((log(\[Mu]\^2\/mb\^2) - 2\ \(log(r)\))\)\ \(log(
                          r)\) + \(log(r)\)\/\(2\ x\) + \(11\ \
\(log(r)\)\)\/12 + 
                      3\/4\ \((log(\[Mu]\^2\/mb\^2) - 2\ \(log(r)\))\)\^2 + \
\(log(\[Mu]\^2\/mb\^2) - 2\ \(log(r)\)\)\/\(2\ x\) + 
                      11\/12\ \((log(\[Mu]\^2\/mb\^2) - 2\ \(log(r)\))\) + 
                      1\/8\ \((log(\[Mu]\^2\/mb\^2) - 2\ \(log(r)\))\)\^2\ \
n\_l + 19\/24\ \((log(\[Mu]\^2\/mb\^2) - 
                            2\ \(log(
                                r)\))\)\ n\_l + \(11\ n\_l\)\/\(48\ x\) - 
                      n\_l\/\(8\ x\^2\) + \(17\ \[Pi]\^2\ n\_l\)\/144 + \(113\
\ n\_l\)\/96 + 1\/\(8\ x\) - \(7\ \[Pi]\^2\)\/24 + 233\/72)\)\ T\_F)\)\), "+",
               
              RowBox[{\(1\/\[Pi]\^2\), 
                RowBox[{"(", 
                  RowBox[{\(C\_F\%2\), " ", 
                    RowBox[{"(", 
                      
                      RowBox[{\(9\/16\ \((log(\[Mu]\^2\/mb\^2) - 2\ \
\(log(r)\))\)\^2\), "+", \(\(9\ \((log(\[Mu]\^2\/mb\^2) - 
                                  2\ \(log(r)\))\)\)\/\(16\ x\)\), 
                        "+", \(51\/32\ \((log(\[Mu]\^2\/mb\^2) - 
                              2\ \(log(r)\))\)\), "+", \(51\/\(64\ x\)\), 
                        "+", \(9\/\(32\ x\^2\)\), "-", 
                        FractionBox[
                          RowBox[{"3", " ", 
                            TagBox[
                              RowBox[{"\[Zeta]", "(", 
                                TagBox["3",
                                  (Editable -> True)], ")"}],
                              InterpretTemplate[ Zeta[ #]&]]}], "2"], 
                        "+", \(\[Pi]\^2\ \(log(2)\)\), 
                        "-", \(\(49\ \[Pi]\^2\)\/64\), "+", \(433\/128\)}], 
                      ")"}]}], ")"}]}], "+", 
              RowBox[{\(1\/\[Pi]\^2\), 
                RowBox[{"(", 
                  RowBox[{\(C\_A\), " ", \(C\_F\), " ", 
                    RowBox[{"(", 
                      
                      RowBox[{\(\(-\(11\/32\)\)\ \((log(\[Mu]\^2\/mb\^2) - 2\ \
\(log(r)\))\)\^2\), "-", \(215\/96\ \((log(\[Mu]\^2\/mb\^2) - 
                              2\ \(log(r)\))\)\), "-", \(127\/\(192\ x\)\), 
                        "+", \(11\/\(32\ x\^2\)\), "+", 
                        FractionBox[
                          RowBox[{"3", " ", 
                            TagBox[
                              RowBox[{"\[Zeta]", "(", 
                                TagBox["3",
                                  (Editable -> True)], ")"}],
                              InterpretTemplate[ Zeta[ #]&]]}], "4"], 
                        "-", \(1\/2\ \[Pi]\^2\ \(log(2)\)\), 
                        "+", \(\(5\ \[Pi]\^2\)\/16\), "-", \(1705\/384\)}], 
                      ")"}]}], ")"}]}]}], ")"}], " ", \(as\^2\)}], 
        "+", \(\(1\/\(2\ \[Pi]\)\)\((\((\(-\(3\/8\)\)\ x\ \((log(\[Mu]\^2\/mb\
\^2) - 2\ \(log(r)\))\)\^2 - 
                3\/4\ \((log(\[Mu]\^2\/mb\^2) - 
                      2\ \(log(r)\))\) - \(\[Pi]\^2\ x\)\/16 - 2\ x + 
                x\ \((2\ \(log(r)\) - log(\[Mu]\^2\/mb\^2))\) - 3\/\(4\ x\) - 
                1)\)\ C\_F\ as)\)\), "+", "1"}], TraditionalForm]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Collect[Coefficient[%, C\_F\^2], x]\)], "Input"],

Cell[BoxData[
    FormBox[
      RowBox[{\(\(9\ \(\(log\^2\)(r)\)\ as\^2\)\/\(16\ \[Pi]\^2\)\), 
        "+", \(\(9\ \(\(log\^2\)(\[Mu]\^2\/mb\^2)\)\ as\^2\)\/\(64\ \
\[Pi]\^2\)\), "-", \(\(27\ \(log(r)\)\ as\^2\)\/\(32\ \[Pi]\^2\)\), 
        "-", \(\(9\ \(log(
                r)\)\ \(log(\[Mu]\^2\/mb\^2)\)\ as\^2\)\/\(16\ \[Pi]\^2\)\), 
        "+", \(\(27\ \(log(\[Mu]\^2\/mb\^2)\)\ as\^2\)\/\(64\ \[Pi]\^2\)\), 
        "+", \(\(9\ as\^2\)\/\(128\ \[Pi]\^2\ x\^2\)\), "-", 
        FractionBox[
          RowBox[{"3", " ", 
            TagBox[
              RowBox[{"\[Zeta]", "(", 
                TagBox["3",
                  (Editable -> True)], ")"}],
              InterpretTemplate[ Zeta[ #]&]], 
            " ", \(as\^2\)}], \(4\ \[Pi]\^2\)], 
        "+", \(1\/2\ \(log(2)\)\ as\^2\), 
        "+", \(\(305\ as\^2\)\/\(256\ \[Pi]\^2\)\), 
        "-", \(\(101\ as\^2\)\/256\), 
        "+", \(\(\(-\(\(9\ \(log(
                        r)\)\ as\^2\)\/\(32\ \[Pi]\^2\)\)\) + \(9\ \
\(log(\[Mu]\^2\/mb\^2)\)\ as\^2\)\/\(64\ \[Pi]\^2\) + \(27\ as\^2\)\/\(128\ \
\[Pi]\^2\)\)\/x\), 
        "+", \(x\ \((\(9\ as\^2\ \(\(log\^3\)(r)\)\)\/\(16\ \[Pi]\^2\) - \(27\
\ as\^2\ \(log(\[Mu]\^2\/mb\^2)\)\ \(\(log\^2\)(r)\)\)\/\(32\ \[Pi]\^2\) - \
\(9\ as\^2\ \(\(log\^2\)(r)\)\)\/\(8\ \[Pi]\^2\) + 
              3\/128\ as\^2\ \(log(
                  r)\) + \(27\ as\^2\ \(\(log\^2\)(\[Mu]\^2\/mb\^2)\)\ \
\(log(r)\)\)\/\(64\ \[Pi]\^2\) + \(9\ as\^2\ \(log(\[Mu]\^2\/mb\^2)\)\ \
\(log(r)\)\)\/\(8\ \[Pi]\^2\) + \(5\ as\^2\ \(log(r)\)\)\/\(4\ \[Pi]\^2\) - \
\(9\ as\^2\ \(\(log\^3\)(\[Mu]\^2\/mb\^2)\)\)\/\(128\ \[Pi]\^2\) - 
              as\^2\/64 - \(9\ as\^2\ \(\(log\^2\)(\[Mu]\^2\/mb\^2)\)\)\/\(32\
\ \[Pi]\^2\) - 
              3\/256\ as\^2\ \(log(\[Mu]\^2\/mb\^2)\) - \(5\ as\^2\ \(log(\
\[Mu]\^2\/mb\^2)\)\)\/\(8\ \[Pi]\^2\) - as\^2\/\(2\ \[Pi]\^2\))\)\), 
        "+", \(x\^2\ \((\(-\(\(9\ as\^2\ \(\(log\^4\)(
                        r)\)\)\/\(32\ \[Pi]\^2\)\)\) + \(9\ as\^2\ \
\(log(\[Mu]\^2\/mb\^2)\)\ \(\(log\^3\)(r)\)\)\/\(16\ \[Pi]\^2\) + \(3\ as\^2\ \
\(\(log\^3\)(r)\)\)\/\(4\ \[Pi]\^2\) - 
              3\/128\ as\^2\ \(\(log\^2\)(
                  r)\) - \(27\ as\^2\ \(\(log\^2\)(\[Mu]\^2\/mb\^2)\)\ \
\(\(log\^2\)(r)\)\)\/\(64\ \[Pi]\^2\) - \(9\ as\^2\ \(log(\[Mu]\^2\/mb\^2)\)\ \
\(\(log\^2\)(r)\)\)\/\(8\ \[Pi]\^2\) - \(5\ as\^2\ \(\(log\^2\)(r)\)\)\/\(4\ \
\[Pi]\^2\) + \(9\ as\^2\ \(\(log\^3\)(\[Mu]\^2\/mb\^2)\)\ \(log(r)\)\)\/\(64\ \
\[Pi]\^2\) + 
              1\/32\ as\^2\ \(log(
                  r)\) + \(9\ as\^2\ \(\(log\^2\)(\[Mu]\^2\/mb\^2)\)\ \
\(log(r)\)\)\/\(16\ \[Pi]\^2\) + 
              3\/128\ as\^2\ \(log(\[Mu]\^2\/mb\^2)\)\ \(log(
                  r)\) + \(5\ as\^2\ \(log(\[Mu]\^2\/mb\^2)\)\ \(log(r)\)\)\/\
\(4\ \[Pi]\^2\) + \(as\^2\ \(log(r)\)\)\/\[Pi]\^2 - \(9\ as\^2\ \(\(log\^4\)(\
\[Mu]\^2\/mb\^2)\)\)\/\(512\ \[Pi]\^2\) - \(3\ as\^2\ \
\(\(log\^3\)(\[Mu]\^2\/mb\^2)\)\)\/\(32\ \[Pi]\^2\) - as\^2\/32 - 
              3\/512\ as\^2\ \(\(log\^2\)(\[Mu]\^2\/mb\^2)\) - \(5\ as\^2\ \(\
\(log\^2\)(\[Mu]\^2\/mb\^2)\)\)\/\(16\ \[Pi]\^2\) - 
              1\/64\ as\^2\ \(log(\[Mu]\^2\/mb\^2)\) - \(as\^2\ \
\(log(\[Mu]\^2\/mb\^2)\)\)\/\(2\ \[Pi]\^2\) - \(as\^2\ \[Pi]\^2\)\/2048 - 
              as\^2\/\(2\ \[Pi]\^2\))\)\)}], TraditionalForm]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Coefficient[Coefficient[%, C\_F\ T\_F\ ], x\^\(-1\)]\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`0\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(oneloop = 
      Normal[Series[
          1 + \(C\_F\) \(as0\/\[Pi]\) 
                Fb\ \((\(+x^\(-1\)\)*\((\(+3\)/4)\) + 
                    x*r*\((\(-L\) - 3/2*L^2)\) + 
                    x*r^2*\((\(+L\) + 3/2*L^2)\) + 
                    x*\((\(+3\) + 3/8*zt2 + L + 3/2*L^2)\) + 
                    r*\((\(+3\)/2*L)\) + r^2*\((\(-3\)/2*L)\) - 1/2 - 
                    3/2*L)\) /. {zt2 \[Rule] \ Zeta[2], 
              L \[Rule] \ Log[r]}, {x, 0, 1}]]\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`\(as0\ \((\(-\(3\/2\)\)\ \(log(r)\)\ r\^2 + 3\/2\ \
\(log(r)\)\ r - \(3\ \(log(r)\)\)\/2 - 3\/4\ \(log(mb\^2\/\[Mu]\^2)\) - 1\/2)\
\)\ C\_F\)\/\[Pi] + \(\(1\/\[Pi]\)\((as0\ x\ \((\((\(3\ \
\(\(log\^2\)(r)\)\)\/2 + 
                    log(r))\)\ r\^2 + \((\(-\(3\/2\)\)\ \(\(log\^2\)(r)\) - 
                    log(r))\)\ r + \(3\ \(\(log\^2\)(r)\)\)\/2 + 
              3\/8\ \(\(log\^2\)(mb\^2\/\[Mu]\^2)\) + 
              log(r) - \((\(-\(3\/2\)\)\ \(log(r)\)\ r\^2 + 
                    3\/2\ \(log(r)\)\ r - \(3\ \(log(r)\)\)\/2 - 
                    1\/2)\)\ \(log(mb\^2\/\[Mu]\^2)\) + \[Pi]\^2\/16 + 
              3)\)\ C\_F)\)\) + \(3\ as0\ C\_F\)\/\(4\ \[Pi]\ x\) + 
      1\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Result[1] = 
      Collect[Simplify[
          Simplify[
              Normal[Series[
                  Z2b\ Z2c\ oneloop /. {as0 \[Rule] \ Za\ as}, {as, 0, 
                    1}]]] /. {x \[Rule] \ 0, 
              Log[mb\^2\/\[Mu]\^2] \[Rule] \ \(-Log[\[Mu]\^2\/mb\^2]\)}], 
        as]\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`1 - \(3\ as\ \((\((2\ r\^2 - 2\ r + 1)\)\ \(log(r)\) + \
2)\)\ C\_F\)\/\(4\ \[Pi]\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Ch[1] = Simplify[Result[1] /. {r \[Rule] \ 1}]\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`1 - \(3\ as\ C\_F\)\/\(2\ \[Pi]\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Subs = {zt2 \[Rule] \ Zeta[2], zt3 \[Rule] \ Zeta[3], 
        L \[Rule] \ Log[r], Log2 \[Rule] \ Log[2], 
        Log[mb\^2\/\[Mu]\^2] \[Rule] \ \(-Log[\[Mu]\^2\/mb\^2]\)}\)], "Input"],

Cell[BoxData[
    FormBox[
      RowBox[{\(General::"spell1"\), \(\(:\)\(\ \)\), "\<\"Possible spelling \
error: new symbol name \\\"\\!\\(TraditionalForm\\`Log2\\)\\\" is similar to \
existing symbol \\\"\\!\\(TraditionalForm\\`log2\\)\\\".\"\>"}], 
      TraditionalForm]], "Message"],

Cell[BoxData[
    FormBox[
      RowBox[{"{", 
        RowBox[{\(zt2 \[Rule] \[Pi]\^2\/6\), ",", 
          RowBox[{"zt3", "\[Rule]", 
            TagBox[
              RowBox[{"\[Zeta]", "(", 
                TagBox["3",
                  (Editable -> True)], ")"}],
              InterpretTemplate[ Zeta[ #]&]]}], ",", \(L \[Rule] log(r)\), 
          ",", \(Log2 \[Rule] log(2)\), 
          ",", \(log(
              mb\^2\/\[Mu]\^2) \[Rule] \(-\(log(\[Mu]\^2\/mb\^2)\)\)\)}], 
        "}"}], TraditionalForm]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Dia[
        1] = \(C\_F\^2\) \(\((as\/\[Pi]\ Fb)\)\^2\) \
\((\(+x^\(-2\)\)*\((\(+9\)/32)\) + x^\(-1\)*r*\((\(-3\)*zt2 + 9/8*L)\) + 
              x^\(-1\)*r^2*\((\(+6\)*zt2 - 9/8*L)\) + 
              x^\(-1\)*\((\(-3\)/64 - 3/2*zt2 - 9/8*L)\) + 
              r*\((\(-15\)/32 + 9*zt2*L + 2*zt2 - 6*zt3 - 9/8*L - 3*L^2)\) + 
              r^2*\((\(-401\)/36 - 19*zt2*L - 49/4*zt2 + 12*zt3 + 491/48*L + 
                    7/8*L^2)\) - 41/128 + 11/2*zt2*L - 299/32*zt2 - 3*zt3 + 
              1/2*L + 9/4*L^2)\) /. Subs\)], "Input"],

Cell[BoxData[
    FormBox[
      RowBox[{\(1\/\[Pi]\^2\), 
        RowBox[{"(", 
          
          RowBox[{\(as\^2\), " ", \(\((mb\^2\/\[Mu]\^2)\)\^\(\(-2\)\ x\)\), 
            " ", \(C\_F\%2\), " ", 
            RowBox[{"(", 
              
              RowBox[{\(\(\((\[Pi]\^2 - \(9\ \(log(r)\)\)\/8)\)\ r\^2\)\/x\), 
                "+", 
                RowBox[{
                  RowBox[{"(", 
                    
                    RowBox[{\(\(7\ \(\(log\^2\)(r)\)\)\/8\), 
                      "-", \(19\/6\ \[Pi]\^2\ \(log(r)\)\), 
                      "+", \(\(491\ \(log(r)\)\)\/48\), "+", 
                      RowBox[{"12", " ", 
                        TagBox[
                          RowBox[{"\[Zeta]", "(", 
                            TagBox["3",
                              (Editable -> True)], ")"}],
                          InterpretTemplate[ Zeta[ #]&]]}], 
                      "-", \(\(49\ \[Pi]\^2\)\/24\), "-", \(401\/36\)}], 
                    ")"}], " ", \(r\^2\)}], 
                "+", \(\(\((\(9\ \(log(r)\)\)\/8 - \[Pi]\^2\/2)\)\ r\)\/x\), 
                "+", 
                RowBox[{
                  RowBox[{"(", 
                    
                    RowBox[{\(\(-3\)\ \(\(log\^2\)(r)\)\), 
                      "+", \(3\/2\ \[Pi]\^2\ \(log(r)\)\), 
                      "-", \(\(9\ \(log(r)\)\)\/8\), "-", 
                      RowBox[{"6", " ", 
                        TagBox[
                          RowBox[{"\[Zeta]", "(", 
                            TagBox["3",
                              (Editable -> True)], ")"}],
                          InterpretTemplate[ Zeta[ #]&]]}], 
                      "+", \(\[Pi]\^2\/3\), "-", \(15\/32\)}], ")"}], " ", 
                  "r"}], "+", \(\(9\ \(\(log\^2\)(r)\)\)\/4\), 
                "+", \(\(\(-\(\(9\ \(log(r)\)\)\/8\)\) - \[Pi]\^2\/4 - 
                      3\/64\)\/x\), "+", \(11\/12\ \[Pi]\^2\ \(log(r)\)\), 
                "+", \(\(log(r)\)\/2\), "+", \(9\/\(32\ x\^2\)\), "-", 
                RowBox[{"3", " ", 
                  TagBox[
                    RowBox[{"\[Zeta]", "(", 
                      TagBox["3",
                        (Editable -> True)], ")"}],
                    InterpretTemplate[ Zeta[ #]&]]}], 
                "-", \(\(299\ \[Pi]\^2\)\/192\), "-", \(41\/128\)}], ")"}]}], 
          ")"}]}], TraditionalForm]], "Output"]
}, Open  ]],

Cell[BoxData[""], "Input"],

Cell[BoxData[
    \( (*\ my\ changes\ *) \)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(Dia[
        2] = \(C\_F\^2\) \(\((as\/\[Pi]\ Fb)\)\^2\) \((\(+x^\(-2\)\)*
                r^\(-1\)*\((\(-3\)/16)\) + x^\(-2\)*\((\(+3\)/32)\) + 
              x^\(-1\)*r^\(-1\)*\((\(+3\)/8 + 3/8*L)\) + 
              x^\(-1\)*r*\((\(-3\)/4 - 3/8*L)\) + 
              x^\(-1\)*r^2*\((\(+3\)/4 + 9/8*L)\) + 
              x^\(-1\)*\((\(-3\)/64 - 3/8*L)\) + 
              r^\(-1\)*\((\(-13\)/12 - 3/16*zt2 - 3/4*L - 3/8*L^2)\) + 
              r*\((\(-63\)/32 + 3/2*zt2 - 17/4*L + 3/8*L^2)\) + 
              r^2*\((\(+1001\)/288 + 3/2*zt2 + 31/6*L - 5/8*L^2)\) + 
              2041/384 + 135/32*zt2 + 13/8*L + 9/8*L^2)\) /. Subs\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`\(\(1\/\[Pi]\^2\)\((as\^2\ \
\((mb\^2\/\[Mu]\^2)\)\^\(\(-2\)\ x\)\ \((\(\((\(9\ \(log(r)\)\)\/8 + 3\/4)\)\ \
r\^2\)\/x + \((\(-\(5\/8\)\)\ \(\(log\^2\)(
                      r)\) + \(31\ \(log(r)\)\)\/6 + \[Pi]\^2\/4 + 
                  1001\/288)\)\ r\^2 + \(\((\(-\(\(3\ \(log(r)\)\)\/8\)\) - 3\
\/4)\)\ r\)\/x + \((\(3\ \(\(log\^2\)(r)\)\)\/8 - \(17\ \(log(r)\)\)\/4 + \
\[Pi]\^2\/4 - 
                  63\/32)\)\ r + \(9\ \(\(log\^2\)(r)\)\)\/8 + \(\(-\(\(3\ \
\(log(r)\)\)\/8\)\) - 3\/64\)\/x + \(13\ \(log(r)\)\)\/8 + 
            3\/\(32\ x\^2\) + \(45\ \[Pi]\^2\)\/64 + 
            2041\/384 + \(\(3\ \(log(r)\)\)\/8 + 3\/8\)\/\(x\ r\) + \
\(\(-\(3\/8\)\)\ \(\(log\^2\)(r)\) - \(3\ \(log(r)\)\)\/4 - \[Pi]\^2\/32 - 13\
\/12\)\/r - 3\/\(16\ x\^2\ r\))\)\ C\_F\%2)\)\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Dia[
        3] = \(C\_F\^2\) \(\((as\/\[Pi]\ Fb)\)\^2\) \((\(+x^\(-2\)\)*
                r*\((\(-3\)/16)\) + x^\(-2\)*\((\(+3\)/32)\) + 
              x^\(-1\)*r*\((\(+9\)/8 + 3/2*L)\) + 
              x^\(-1\)*r^2*\((\(-3\)/4 - 15/8*L)\) + 
              x^\(-1\)*\((\(-51\)/64 - 3/8*L)\) + 
              r*\((\(-37\)/48 - 11/16*zt2 - 29/16*L - 3*L^2)\) + 
              r^2*\((\(-21\)/32 - 15/4*zt2 - 11/8*L + 15/4*L^2)\) + 
              1057/384 + 247/32*zt2 + 3*L + 3/4*L^2)\) /. Subs\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`\(\(1\/\[Pi]\^2\)\((as\^2\ \
\((mb\^2\/\[Mu]\^2)\)\^\(\(-2\)\ x\)\ \((\(\((\(-\(\(15\ \(log(r)\)\)\/8\)\) \
- 3\/4)\)\ r\^2\)\/x + \((\(15\ \(\(log\^2\)(r)\)\)\/4 - \(11\ \
\(log(r)\)\)\/8 - \(5\ \[Pi]\^2\)\/8 - 
                  21\/32)\)\ r\^2 + \(\((\(3\ \(log(r)\)\)\/2 + 9\/8)\)\ \
r\)\/x + \((\(-3\)\ \(\(log\^2\)(
                      r)\) - \(29\ \(log(r)\)\)\/16 - \(11\ \[Pi]\^2\)\/96 - 
                  37\/48)\)\ r - \(3\ r\)\/\(16\ x\^2\) + \(3\ \
\(\(log\^2\)(r)\)\)\/4 + \(\(-\(\(3\ \(log(r)\)\)\/8\)\) - 51\/64\)\/x + 
            3\ \(log(r)\) + 3\/\(32\ x\^2\) + \(247\ \[Pi]\^2\)\/192 + 
            1057\/384)\)\ C\_F\%2)\)\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Dia[
        4] = \(\(C\_F\ C\_A\ \(\((as\/\[Pi]\ Fb)\)\^2\) \
\((\(+x^\(-2\)\)*\((\(+15\)/64)\) + x^\(-1\)*r*\((\(-3\)/8*zt2 + 9/16*L)\) + 
              x^\(-1\)*r^2*\((\(+3\)/8*zt2 - 9/16*L)\) + 
              x^\(-1\)*\((\(+19\)/128 - 9/16*L)\) + 
              r*\((\(-21\)/64 + zt2*L - 25/8*zt2 - 3/4*zt3 + 11/16*L - 
                    15/16*L^2)\) + 
              r^2*\((\(-115\)/144 - zt2*L + 21/8*zt2 + 3/4*zt3 - 7/96*L + 
                    13/16*L^2)\) + 329/256 - 21/64*zt2 - 3/16*L + 
              9/16*L^2)\)\)\(/.\)\(Subs\)\(\ \)\)\)], "Input"],

Cell[BoxData[
    FormBox[
      RowBox[{\(1\/\[Pi]\^2\), 
        RowBox[{"(", 
          
          RowBox[{\(as\^2\), " ", \(\((mb\^2\/\[Mu]\^2)\)\^\(\(-2\)\ x\)\), 
            " ", \(C\_A\), " ", \(C\_F\), " ", 
            RowBox[{"(", 
              
              RowBox[{\(\(\((\[Pi]\^2\/16 - \(9\ \(log(r)\)\)\/16)\)\ \
r\^2\)\/x\), "+", 
                RowBox[{
                  RowBox[{"(", 
                    
                    RowBox[{\(\(13\ \(\(log\^2\)(r)\)\)\/16\), 
                      "-", \(1\/6\ \[Pi]\^2\ \(log(r)\)\), 
                      "-", \(\(7\ \(log(r)\)\)\/96\), "+", 
                      FractionBox[
                        RowBox[{"3", " ", 
                          TagBox[
                            RowBox[{"\[Zeta]", "(", 
                              TagBox["3",
                                (Editable -> True)], ")"}],
                            InterpretTemplate[ Zeta[ #]&]]}], "4"], 
                      "+", \(\(7\ \[Pi]\^2\)\/16\), "-", \(115\/144\)}], 
                    ")"}], " ", \(r\^2\)}], 
                "+", \(\(\((\(9\ \(log(r)\)\)\/16 - \[Pi]\^2\/16)\)\ r\)\/x\),
                 "+", 
                RowBox[{
                  RowBox[{"(", 
                    
                    RowBox[{\(\(-\(15\/16\)\)\ \(\(log\^2\)(r)\)\), 
                      "+", \(1\/6\ \[Pi]\^2\ \(log(r)\)\), 
                      "+", \(\(11\ \(log(r)\)\)\/16\), "-", 
                      FractionBox[
                        RowBox[{"3", " ", 
                          TagBox[
                            RowBox[{"\[Zeta]", "(", 
                              TagBox["3",
                                (Editable -> True)], ")"}],
                            InterpretTemplate[ Zeta[ #]&]]}], "4"], 
                      "-", \(\(25\ \[Pi]\^2\)\/48\), "-", \(21\/64\)}], ")"}],
                   " ", "r"}], "+", \(\(9\ \(\(log\^2\)(r)\)\)\/16\), 
                "+", \(\(19\/128 - \(9\ \(log(r)\)\)\/16\)\/x\), 
                "-", \(\(3\ \(log(r)\)\)\/16\), "+", \(15\/\(64\ x\^2\)\), 
                "-", \(\(7\ \[Pi]\^2\)\/128\), "+", \(329\/256\)}], ")"}]}], 
          ")"}]}], TraditionalForm]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Dia[
        5] = \(\(C\_F\ C\_A\ \(\((as\/\[Pi]\ Fb)\)\^2\) \
\((\(+x^\(-2\)\)*\((\(+15\)/64)\) + x^\(-1\)*r*\((\(+3\)/8*zt2 + 9/16*L)\) + 
              x^\(-1\)*r^2*\((\(-3\)/8*zt2 - 9/16*L)\) + 
              x^\(-1\)*\((\(+19\)/128 - 3/8*zt2 - 15/16*L)\) + 
              r*\((\(-21\)/64 - 3/2*zt2*L + 1/2*zt2 + 3/4*zt3 + 3/16*L - 
                    3/2*L^2)\) + 
              r^2*\((\(+353\)/288 + 3/2*zt2*L + 3/4*zt2 - 3/4*zt3 - 83/96*L + 
                    2*L^2)\) + 473/256 + 3/2*zt2*L - 221/64*zt2 - 3/4*zt3 - 
              5/16*L + 15/8*L^2)\)\)\(/.\)\(Subs\)\(\ \)\)\)], "Input"],

Cell[BoxData[
    FormBox[
      RowBox[{\(1\/\[Pi]\^2\), 
        RowBox[{"(", 
          
          RowBox[{\(as\^2\), " ", \(\((mb\^2\/\[Mu]\^2)\)\^\(\(-2\)\ x\)\), 
            " ", \(C\_A\), " ", \(C\_F\), " ", 
            RowBox[{"(", 
              
              RowBox[{\(\(\((\(-\(\(9\ \(log(
                                    r)\)\)\/16\)\) - \[Pi]\^2\/16)\)\ \
r\^2\)\/x\), "+", 
                RowBox[{
                  RowBox[{"(", 
                    
                    RowBox[{\(2\ \(\(log\^2\)(r)\)\), 
                      "+", \(1\/4\ \[Pi]\^2\ \(log(r)\)\), 
                      "-", \(\(83\ \(log(r)\)\)\/96\), "-", 
                      FractionBox[
                        RowBox[{"3", " ", 
                          TagBox[
                            RowBox[{"\[Zeta]", "(", 
                              TagBox["3",
                                (Editable -> True)], ")"}],
                            InterpretTemplate[ Zeta[ #]&]]}], "4"], 
                      "+", \(\[Pi]\^2\/8\), "+", \(353\/288\)}], ")"}], 
                  " ", \(r\^2\)}], 
                "+", \(\(\((\(9\ \(log(r)\)\)\/16 + \[Pi]\^2\/16)\)\ r\)\/x\),
                 "+", 
                RowBox[{
                  RowBox[{"(", 
                    
                    RowBox[{\(\(-\(3\/2\)\)\ \(\(log\^2\)(r)\)\), 
                      "-", \(1\/4\ \[Pi]\^2\ \(log(r)\)\), 
                      "+", \(\(3\ \(log(r)\)\)\/16\), "+", 
                      FractionBox[
                        RowBox[{"3", " ", 
                          TagBox[
                            RowBox[{"\[Zeta]", "(", 
                              TagBox["3",
                                (Editable -> True)], ")"}],
                            InterpretTemplate[ Zeta[ #]&]]}], "4"], 
                      "+", \(\[Pi]\^2\/12\), "-", \(21\/64\)}], ")"}], " ", 
                  "r"}], "+", \(\(15\ \(\(log\^2\)(r)\)\)\/8\), 
                "+", \(\(\(-\(\(15\ \(log(r)\)\)\/16\)\) - \[Pi]\^2\/16 + 
                      19\/128\)\/x\), "+", \(1\/4\ \[Pi]\^2\ \(log(r)\)\), 
                "-", \(\(5\ \(log(r)\)\)\/16\), "+", \(15\/\(64\ x\^2\)\), 
                "-", 
                FractionBox[
                  RowBox[{"3", " ", 
                    TagBox[
                      RowBox[{"\[Zeta]", "(", 
                        TagBox["3",
                          (Editable -> True)], ")"}],
                      InterpretTemplate[ Zeta[ #]&]]}], "4"], 
                "-", \(\(221\ \[Pi]\^2\)\/384\), "+", \(473\/256\)}], ")"}]}],
           ")"}]}], TraditionalForm]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Dia[6] = 
      C\_F\ \((C\_A - 
              2\ C\_F)\) \((as\/\[Pi]\ Fb)\)\^2\ \((\(+x^\(-2\)\)*\((\(-9\)/
                    64)\) + x^\(-1\)*r*\((\(-3\)/16*L)\) + 
              x^\(-1\)*r^2*\((\(+3\)/16*L)\) + 
              x^\(-1\)*\((\(-27\)/128 + 3/16*L)\) + 
              r*\((\(-9\)/64 + 3/2*zt2*Log2 + 1/2*zt2 - 3/8*zt3 - L + 
                    3/16*L^2)\) + 
              r^2*\((\(+71\)/36 - 3/2*zt2*Log2 + 5/8*zt2 + 3/8*zt3 - 
                    11/48*L + 1/16*L^2)\) + 287/256 + 3/4*zt2*Log2 + 
              99/64*zt2 - 3/16*zt3 + 5/8*L + 3/16*L^2)\) /. Subs\)], "Input"],

Cell[BoxData[
    FormBox[
      RowBox[{\(1\/\[Pi]\^2\), 
        RowBox[{"(", 
          
          RowBox[{\(as\^2\), " ", \(\((mb\^2\/\[Mu]\^2)\)\^\(\(-2\)\ x\)\), 
            " ", \((C\_A - 2\ C\_F)\), " ", \(C\_F\), " ", 
            RowBox[{"(", 
              RowBox[{\(\(3\ \(log(r)\)\ r\^2\)\/\(16\ x\)\), "+", 
                RowBox[{
                  RowBox[{"(", 
                    
                    RowBox[{\(\(\(log\^2\)(r)\)\/16\), 
                      "-", \(\(11\ \(log(r)\)\)\/48\), "+", 
                      FractionBox[
                        RowBox[{"3", " ", 
                          TagBox[
                            RowBox[{"\[Zeta]", "(", 
                              TagBox["3",
                                (Editable -> True)], ")"}],
                            InterpretTemplate[ Zeta[ #]&]]}], "8"], 
                      "-", \(1\/4\ \[Pi]\^2\ \(log(2)\)\), 
                      "+", \(\(5\ \[Pi]\^2\)\/48\), "+", \(71\/36\)}], ")"}], 
                  " ", \(r\^2\)}], "-", \(\(3\ \(log(r)\)\ r\)\/\(16\ x\)\), 
                "+", 
                RowBox[{
                  RowBox[{"(", 
                    
                    RowBox[{\(\(3\ \(\(log\^2\)(r)\)\)\/16\), "-", \(log(r)\),
                       "-", 
                      FractionBox[
                        RowBox[{"3", " ", 
                          TagBox[
                            RowBox[{"\[Zeta]", "(", 
                              TagBox["3",
                                (Editable -> True)], ")"}],
                            InterpretTemplate[ Zeta[ #]&]]}], "8"], 
                      "+", \(1\/4\ \[Pi]\^2\ \(log(2)\)\), 
                      "+", \(\[Pi]\^2\/12\), "-", \(9\/64\)}], ")"}], " ", 
                  "r"}], "+", \(\(3\ \(\(log\^2\)(r)\)\)\/16\), 
                "+", \(\(\(3\ \(log(r)\)\)\/16 - 27\/128\)\/x\), 
                "+", \(\(5\ \(log(r)\)\)\/8\), "-", \(9\/\(64\ x\^2\)\), "-", 
                
                FractionBox[
                  RowBox[{"3", " ", 
                    TagBox[
                      RowBox[{"\[Zeta]", "(", 
                        TagBox["3",
                          (Editable -> True)], ")"}],
                      InterpretTemplate[ Zeta[ #]&]]}], "16"], 
                "+", \(1\/8\ \[Pi]\^2\ \(log(2)\)\), 
                "+", \(\(33\ \[Pi]\^2\)\/128\), "+", \(287\/256\)}], ")"}]}], 
          ")"}]}], TraditionalForm]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Dia[
        7] = \(\(C\_F\ \((C\_A - 
              2\ C\_F)\) \(\((as\/\[Pi]\ Fb)\)\^2\) \
\((\(+x^\(-2\)\)*\((\(-9\)/64)\) + x^\(-1\)*r*\((\(-3\)/16*L)\) + 
              x^\(-1\)*r^2*\((\(+3\)/16*L)\) + 
              x^\(-1\)*\((\(-27\)/128 + 9/16*L)\) + 
              r*\((\(-53\)/32 - 9/2*zt2*Log2 - 27/16*zt2 - 3/8*zt3 + 
                    25/32*L + 3/8*L^2)\) + 
              r^2*\((\(+137\)/64 + 9/2*zt2*Log2 + 11/4*zt2 + 3/8*zt3 - 
                    5/4*L - 3/16*L^2)\) + 215/256 + 15/4*zt2*Log2 + 
              231/64*zt2 - 3/16*zt3 + 3/4*L - 
              9/8*L^2)\)\)\(/.\)\(Subs\)\(\ \)\)\)], "Input"],

Cell[BoxData[
    FormBox[
      RowBox[{\(1\/\[Pi]\^2\), 
        RowBox[{"(", 
          
          RowBox[{\(as\^2\), " ", \(\((mb\^2\/\[Mu]\^2)\)\^\(\(-2\)\ x\)\), 
            " ", \((C\_A - 2\ C\_F)\), " ", \(C\_F\), " ", 
            RowBox[{"(", 
              RowBox[{\(\(3\ \(log(r)\)\ r\^2\)\/\(16\ x\)\), "+", 
                RowBox[{
                  RowBox[{"(", 
                    
                    RowBox[{\(\(-\(3\/16\)\)\ \(\(log\^2\)(r)\)\), 
                      "-", \(\(5\ \(log(r)\)\)\/4\), "+", 
                      FractionBox[
                        RowBox[{"3", " ", 
                          TagBox[
                            RowBox[{"\[Zeta]", "(", 
                              TagBox["3",
                                (Editable -> True)], ")"}],
                            InterpretTemplate[ Zeta[ #]&]]}], "8"], 
                      "+", \(3\/4\ \[Pi]\^2\ \(log(2)\)\), 
                      "+", \(\(11\ \[Pi]\^2\)\/24\), "+", \(137\/64\)}], 
                    ")"}], " ", \(r\^2\)}], 
                "-", \(\(3\ \(log(r)\)\ r\)\/\(16\ x\)\), "+", 
                RowBox[{
                  RowBox[{"(", 
                    
                    RowBox[{\(\(3\ \(\(log\^2\)(r)\)\)\/8\), 
                      "+", \(\(25\ \(log(r)\)\)\/32\), "-", 
                      FractionBox[
                        RowBox[{"3", " ", 
                          TagBox[
                            RowBox[{"\[Zeta]", "(", 
                              TagBox["3",
                                (Editable -> True)], ")"}],
                            InterpretTemplate[ Zeta[ #]&]]}], "8"], 
                      "-", \(3\/4\ \[Pi]\^2\ \(log(2)\)\), 
                      "-", \(\(9\ \[Pi]\^2\)\/32\), "-", \(53\/32\)}], ")"}], 
                  " ", "r"}], "-", \(\(9\ \(\(log\^2\)(r)\)\)\/8\), 
                "+", \(\(\(9\ \(log(r)\)\)\/16 - 27\/128\)\/x\), 
                "+", \(\(3\ \(log(r)\)\)\/4\), "-", \(9\/\(64\ x\^2\)\), "-", 
                
                FractionBox[
                  RowBox[{"3", " ", 
                    TagBox[
                      RowBox[{"\[Zeta]", "(", 
                        TagBox["3",
                          (Editable -> True)], ")"}],
                      InterpretTemplate[ Zeta[ #]&]]}], "16"], 
                "+", \(5\/8\ \[Pi]\^2\ \(log(2)\)\), 
                "+", \(\(77\ \[Pi]\^2\)\/128\), "+", \(215\/256\)}], ")"}]}], 
          ")"}]}], TraditionalForm]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Dia[8] = 
      C\_F\ \((C\_A - 
              2\ C\_F)\) \(\((as\/\[Pi]\ Fb)\)\^2\) \
\((\(+x^\(-1\)\)*\((\(+3\)/16 - 3/8*zt2)\) + 
              r*\((\(+59\)/64 + 3*zt2*Log2 + 1/4*zt2*L - 3/16*zt2 + 3/4*zt3 - 
                    5/32*L + 3/16*L^2)\) + 
              r^2*\((\(-2119\)/576 - 3*zt2*Log2 - 1/2*zt2*L - 35/8*zt2 - 
                    3/4*zt3 + 11/6*L - 11/16*L^2)\) - 35/32 - 9/2*zt2*Log2 + 
              7/4*zt2*L - 9/8*zt2 - 15/8*zt3 - 5/8*L)\)\  /. Subs\)], "Input"],

Cell[BoxData[
    FormBox[
      RowBox[{\(1\/\[Pi]\^2\), 
        RowBox[{"(", 
          
          RowBox[{\(as\^2\), " ", \(\((mb\^2\/\[Mu]\^2)\)\^\(\(-2\)\ x\)\), 
            " ", \((C\_A - 2\ C\_F)\), " ", \(C\_F\), " ", 
            RowBox[{"(", 
              RowBox[{
                RowBox[{
                  RowBox[{"(", 
                    
                    RowBox[{\(\(-\(11\/16\)\)\ \(\(log\^2\)(r)\)\), 
                      "-", \(1\/12\ \[Pi]\^2\ \(log(r)\)\), 
                      "+", \(\(11\ \(log(r)\)\)\/6\), "-", 
                      FractionBox[
                        RowBox[{"3", " ", 
                          TagBox[
                            RowBox[{"\[Zeta]", "(", 
                              TagBox["3",
                                (Editable -> True)], ")"}],
                            InterpretTemplate[ Zeta[ #]&]]}], "4"], 
                      "-", \(1\/2\ \[Pi]\^2\ \(log(2)\)\), 
                      "-", \(\(35\ \[Pi]\^2\)\/48\), "-", \(2119\/576\)}], 
                    ")"}], " ", \(r\^2\)}], "+", 
                RowBox[{
                  RowBox[{"(", 
                    
                    RowBox[{\(\(3\ \(\(log\^2\)(r)\)\)\/16\), 
                      "+", \(1\/24\ \[Pi]\^2\ \(log(r)\)\), 
                      "-", \(\(5\ \(log(r)\)\)\/32\), "+", 
                      FractionBox[
                        RowBox[{"3", " ", 
                          TagBox[
                            RowBox[{"\[Zeta]", "(", 
                              TagBox["3",
                                (Editable -> True)], ")"}],
                            InterpretTemplate[ Zeta[ #]&]]}], "4"], 
                      "+", \(1\/2\ \[Pi]\^2\ \(log(2)\)\), 
                      "-", \(\[Pi]\^2\/32\), "+", \(59\/64\)}], ")"}], " ", 
                  "r"}], "+", \(7\/24\ \[Pi]\^2\ \(log(r)\)\), 
                "-", \(\(5\ \(log(r)\)\)\/8\), 
                "+", \(\(3\/16 - \[Pi]\^2\/16\)\/x\), "-", 
                FractionBox[
                  RowBox[{"15", " ", 
                    TagBox[
                      RowBox[{"\[Zeta]", "(", 
                        TagBox["3",
                          (Editable -> True)], ")"}],
                      InterpretTemplate[ Zeta[ #]&]]}], "8"], 
                "-", \(3\/4\ \[Pi]\^2\ \(log(2)\)\), 
                "-", \(\(3\ \[Pi]\^2\)\/16\), "-", \(35\/32\)}], ")"}]}], 
          ")"}]}], TraditionalForm]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Dia[
        9] = \(\(C\_F\ C\_A\ \(\((as\/\[Pi]\ Fb)\)\^2\) \
\((\(+x^\(-2\)\)*\((\(+19\)/128)\) + x^\(-1\)*r*\((\(+19\)/32*L)\) + 
              x^\(-1\)*r^2*\((\(-19\)/32*L)\) + 
              x^\(-1\)*\((\(+33\)/256 - 19/32*L)\) + 
              r*\((\(-5\)/64*L - 19/16*L^2)\) + 
              r^2*\((\(+5\)/64*L + 19/16*L^2)\) + 1315/512 + 95/128*zt2 - 
              7/32*L + 19/16*L^2)\)\)\(/.\)\(Subs\)\(\ \)\)\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`\(\(1\/\[Pi]\^2\)\((as\^2\ \
\((mb\^2\/\[Mu]\^2)\)\^\(\(-2\)\ x\)\ \((\(-\(\(19\ \(log(
                      r)\)\ r\^2\)\/\(32\ x\)\)\) + \((\(19\ \
\(\(log\^2\)(r)\)\)\/16 + \(5\ \(log(r)\)\)\/64)\)\ r\^2 + \(19\ \(log(r)\)\ \
r\)\/\(32\ x\) + \((\(-\(19\/16\)\)\ \(\(log\^2\)(
                      r)\) - \(5\ \(log(r)\)\)\/64)\)\ r + \(19\ \
\(\(log\^2\)(r)\)\)\/16 + \(33\/256 - \(19\ \(log(r)\)\)\/32\)\/x - \(7\ \
\(log(r)\)\)\/32 + 19\/\(128\ x\^2\) + \(95\ \[Pi]\^2\)\/768 + 
            1315\/512)\)\ C\_A\ C\_F)\)\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Dia[
        10] = \(\(C\_F\ C\_A\ \(\((as\/\[Pi]\ Fb)\)\^2\) \((\(+x^\(-2\)\)*\((\
\(+1\)/128)\) + x^\(-1\)*r*\((\(+1\)/32*L)\) + 
              x^\(-1\)*r^2*\((\(-1\)/32*L)\) + 
              x^\(-1\)*\((\(+3\)/256 - 1/32*L)\) + 
              r*\((\(+1\)/64*L - 1/16*L^2)\) + 
              r^2*\((\(-1\)/64*L + 1/16*L^2)\) + 73/512 + 5/128*zt2 - 
              1/32*L + 1/16*L^2)\)\)\(/.\)\(Subs\)\(\ \)\)\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`\(\(1\/\[Pi]\^2\)\((as\^2\ \
\((mb\^2\/\[Mu]\^2)\)\^\(\(-2\)\ x\)\ \((\(-\(\(\(log(
                      r)\)\ r\^2\)\/\(32\ x\)\)\) + \((\(\(log\^2\)(r)\)\/16 \
- \(log(r)\)\/64)\)\ r\^2 + \(\(log(r)\)\ r\)\/\(32\ x\) + \((\(log(r)\)\/64 \
- \(\(log\^2\)(r)\)\/16)\)\ r + \(\(log\^2\)(r)\)\/16 + \(3\/256 - \(log(r)\)\
\/32\)\/x - \(log(r)\)\/32 + 1\/\(128\ x\^2\) + \(5\ \[Pi]\^2\)\/768 + 
            73\/512)\)\ C\_A\ C\_F)\)\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Dia[
        11] = \(\(C\_F\ T\_F\ n\_l\ \(\((as\/\[Pi]\ Fb)\)\^2\) \((\(+x^\(-2\)\
\)*\((\(-1\)/8)\) + x^\(-1\)*r*\((\(-1\)/2*L)\) + 
              x^\(-1\)*r^2*\((\(+1\)/2*L)\) + 
              x^\(-1\)*\((\(-1\)/16 + 1/2*L)\) + r*\((\(+1\)/4*L + L^2)\) + 
              r^2*\((\(-1\)/4*L - L^2)\) - 67/32 - 5/8*zt2 - 
              L^2)\)\)\(/.\)\(Subs\)\(\ \)\)\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`\(\(1\/\[Pi]\^2\)\((as\^2\ \
\((mb\^2\/\[Mu]\^2)\)\^\(\(-2\)\ x\)\ \((\(\(log(r)\)\ r\^2\)\/\(2\ x\) + \((\
\(-\(\(log\^2\)(
                      r)\)\) - \(log(r)\)\/4)\)\ r\^2 - \(\(log(r)\)\ \
r\)\/\(2\ x\) + \((\(log\^2\)(r) + \(log(r)\)\/4)\)\ r - \(log\^2\)(
              r) + \(\(log(r)\)\/2 - 1\/16\)\/x - 
            1\/\(8\ x\^2\) - \(5\ \[Pi]\^2\)\/48 - 
            67\/32)\)\ C\_F\ n\_l\ T\_F)\)\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Dia[
        12] = \(\(C\_F\ T\_F\ \(\((as\/\[Pi]\ Fb)\)\^2\) \((\(+x^\(-2\)\)*\((\
\(-1\)/4)\) + x^\(-1\)*r*\((\(-1\)/2*L)\) + x^\(-1\)*r^2*\((\(+1\)/2*L)\) + 
              x^\(-1\)*\((\(+5\)/48 + 1/2*L)\) + 
              r*\((\(-211\)/144 + zt2 + 1/3*L + 1/2*L^2)\) + 
              r^2*\((\(+6007\)/3600 - zt2 - 13/30*L - 1/2*L^2)\) - 3/32 - 
              3/4*zt2 - 1/3*L - 1/2*L^2)\)\)\(/.\)\(Subs\)\(\ \)\)\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`\(\(1\/\[Pi]\^2\)\((as\^2\ \
\((mb\^2\/\[Mu]\^2)\)\^\(\(-2\)\ x\)\ \((\(\(log(r)\)\ r\^2\)\/\(2\ x\) + \((\
\(-\(1\/2\)\)\ \(\(log\^2\)(r)\) - \(13\ \(log(r)\)\)\/30 - \[Pi]\^2\/6 + 
                  6007\/3600)\)\ r\^2 - \(\(log(r)\)\ r\)\/\(2\ x\) + \
\((\(\(log\^2\)(r)\)\/2 + \(log(r)\)\/3 + \[Pi]\^2\/6 - 
                  211\/144)\)\ r - \(\(log\^2\)(r)\)\/2 + \(\(log(r)\)\/2 + 5\
\/48\)\/x - \(log(r)\)\/3 - 1\/\(4\ x\^2\) - \[Pi]\^2\/8 - 
            3\/32)\)\ C\_F\ T\_F)\)\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Dia[13] = 
      C\_F\ T\_F\ \(\((as\/\[Pi]\ Fb)\)\^2\) \((\(+x^\(-2\)\)*\((\(-1\)/
                    4)\) + x^\(-1\)*r*\((\(-1\)/2*L)\) + 
              x^\(-1\)*r^2*\((\(+1\)/2*L)\) + x^\(-1\)*\((\(+5\)/48 + L)\) + 
              r*\((\(+3\)/4 - 21/16*zt2 + 1/4*L + L^2)\) + 
              r^2*\((\(+39\)/16*zt2 + 5/4*L - L^2)\) - 563/288 + 13/16*zt2 - 
              2/3*L - 2*L^2)\) /. Subs\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`\(\(1\/\[Pi]\^2\)\((as\^2\ \
\((mb\^2\/\[Mu]\^2)\)\^\(\(-2\)\ x\)\ \((\(\(log(r)\)\ r\^2\)\/\(2\ x\) + \((\
\(-\(\(log\^2\)(
                      r)\)\) + \(5\ \(log(r)\)\)\/4 + \(13\ \[Pi]\^2\)\/32)\)\
\ r\^2 - \(\(log(r)\)\ r\)\/\(2\ x\) + \((\(log\^2\)(
                    r) + \(log(r)\)\/4 - \(7\ \[Pi]\^2\)\/32 + 3\/4)\)\ r - 
            2\ \(\(log\^2\)(
                r)\) - \(2\ \(log(r)\)\)\/3 + \(log(r) + 5\/48\)\/x - 
            1\/\(4\ x\^2\) + \(13\ \[Pi]\^2\)\/96 - 
            563\/288)\)\ C\_F\ T\_F)\)\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Coefficient[Collect[Simplify[Sum[Dia[j], {j, 1, 13}]], x], 
      C\_F\^2\/x\^2]\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`\(-\(\(3\ as\^2\ r\ \((mb\^2\/\[Mu]\^2)\)\^\(\(-2\)\ x\
\)\)\/\(16\ \[Pi]\^2\)\)\) - \(3\ as\^2\ \((mb\^2\/\[Mu]\^2)\)\^\(\(-2\)\ x\)\
\)\/\(16\ \[Pi]\^2\ r\) + \(33\ as\^2\ \((mb\^2\/\[Mu]\^2)\)\^\(\(-2\)\ x\)\)\
\/\(32\ \[Pi]\^2\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(tmp = 
      Normal[Series[
          Collect[Simplify[
              Normal[Series[\ 
                  Z2b\ Z2c\ Simplify[
                      oneloop /. {as0 \[Rule] \ as\ Za, 
                          Log[mb\^2\/\[Mu]\^2] \[Rule] \ \
\(-Log[\[Mu]\^2\/mb\^2]\)}], {as, 0, 2}]]], as], {x, 0, 0}]]\)], "Input"],

Cell[BoxData[
    FormBox[
      RowBox[{\(\(\((\(-3240\)\ C\_F\%2 - 3960\ C\_A\ C\_F - 
                  8\ \((\(-180\)\ n\_l - 
                        720)\)\ T\_F\ C\_F)\)\ as\^2\)\/\(11520\ \[Pi]\^2\ \
x\^2\)\), 
        "+", \(\(1\/\(11520\ \[Pi]\^2\ x\)\)\((\((\(-45\)\ \((\(-4\)\ \((72\ \
r\^2 - 72\ r + 72)\)\ \(log(r)\) + 144\ \(log(\[Mu]\^2\/mb\^2)\) - 
                      108)\)\ C\_F\%2 - 
                30\ \((\(-4\)\ \((132\ r\^2 - 132\ r + 132)\)\ \(log(r)\) + 
                      264\ \(log(\[Mu]\^2\/mb\^2)\) + 78)\)\ C\_A\ C\_F - 
                8\ \((3\ \((20\ \((24\ r\^2 - 24\ r + 36)\)\ \(log(r)\) - 
                            480\ \(log(\[Mu]\^2\/mb\^2)\) + 100)\) - 
                      5\ \((\(-12\)\ \((12\ r\^2 - 12\ r + 12)\)\ \(log(
                                r)\) + 72\ \(log(\[Mu]\^2\/mb\^2)\) + 
                            18)\)\ n\_l)\)\ T\_F\ C\_F)\)\ as\^2)\)\), "+", 
        RowBox[{\(1\/\(11520\ \[Pi]\^2\)\), 
          RowBox[{"(", 
            RowBox[{
              RowBox[{"(", 
                RowBox[{
                  RowBox[{\(-45\), " ", 
                    RowBox[{"(", 
                      
                      RowBox[{\(4\ \((144\ r\^2 - 144\ r + 
                              126)\)\ \(\(log\^2\)(r)\)\), 
                        "-", \(4\ \((48\ r\^2 - 
                              48\ r + \((144\ r\^2 - 144\ r + 
                                    144)\)\ \(log(\[Mu]\^2\/mb\^2)\) - 
                              30)\)\ \(log(r)\)\), 
                        "+", \(144\ \(\(log\^2\)(\[Mu]\^2\/mb\^2)\)\), 
                        "-", \(216\ \(log(\[Mu]\^2\/mb\^2)\)\), "+", 
                        RowBox[{"384", " ", 
                          TagBox[
                            RowBox[{"\[Zeta]", "(", 
                              TagBox["3",
                                (Editable -> True)], ")"}],
                            InterpretTemplate[ Zeta[ #]&]]}], 
                        "-", \(256\ \[Pi]\^2\ \(log(2)\)\), 
                        "+", \(220\ \[Pi]\^2\), "-", "34"}], ")"}], 
                    " ", \(C\_F\%2\)}], 
                  "-", \(8\ \((3\ \((150\ \[Pi]\^2\ r\^3 - 736\ r\^2 + 
                              90\ \[Pi]\^2\ r - 
                              120\ \((4\ r\^2 - 4\ r + 9)\)\ \(\(log\^2\)(
                                  r)\) - 
                              480\ \(\(log\^2\)(\[Mu]\^2\/mb\^2)\) - 
                              280\ \(log(\[Mu]\^2\/mb\^2)\) + 
                              20\ \(log(
                                  r)\)\ \((\(-16\)\ r\^2 + 16\ r + 
                                    12\ \((2\ r\^2 - 2\ r + 
                                        5)\)\ \(log(\[Mu]\^2\/mb\^2)\) - 
                                    13)\) + 100\ \[Pi]\^2 - 2895)\) - 
                        5\ \((72\ \((2\ r\^2 - 2\ r + 3)\)\ \(\(log\^2\)(
                                  r)\) - 
                              12\ \((\(-8\)\ r\^2 + 8\ r + 
                                    6\ \((2\ r\^2 - 2\ r + 
                                        3)\)\ \(log(\[Mu]\^2\/mb\^2)\) + 
                                    11)\)\ \(log(r)\) + 
                              72\ \(\(log\^2\)(\[Mu]\^2\/mb\^2)\) + 
                              180\ \(log(\[Mu]\^2\/mb\^2)\) + 40\ \[Pi]\^2 + 
                              627)\)\ n\_l)\)\ T\_F\ C\_F\), "-", 
                  RowBox[{"30", " ", \(C\_A\), " ", 
                    RowBox[{"(", 
                      
                      RowBox[{\(264\ \((2\ r\^2 - 2\ r + 3)\)\ \(\(log\^2\)(
                            r)\)\), 
                        "-", \(4\ \((\(-88\)\ r\^2 + 88\ r + 
                              66\ \((2\ r\^2 - 2\ r + 
                                    3)\)\ \(log(\[Mu]\^2\/mb\^2)\) + 
                              127)\)\ \(log(r)\)\), 
                        "+", \(264\ \(\(log\^2\)(\[Mu]\^2\/mb\^2)\)\), 
                        "+", \(684\ \(log(\[Mu]\^2\/mb\^2)\)\), "-", 
                        RowBox[{"288", " ", 
                          TagBox[
                            RowBox[{"\[Zeta]", "(", 
                              TagBox["3",
                                (Editable -> True)], ")"}],
                            InterpretTemplate[ Zeta[ #]&]]}], 
                        "+", \(192\ \[Pi]\^2\ \(log(2)\)\), 
                        "-", \(98\ \[Pi]\^2\), "+", "2761"}], ")"}], 
                    " ", \(C\_F\)}]}], ")"}], " ", \(as\^2\)}], ")"}]}], 
        "-", \(\(3\ \((\((2\ r\^2 - 2\ r + 1)\)\ \(log(r)\) + 
                  2)\)\ C\_F\ as\)\/\(4\ \[Pi]\)\), "+", "1"}], 
      TraditionalForm]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Collect[Simplify[Coefficient[tmp, C\_F\ T\_F]], x]\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`\(\((180\ n\_l + 720)\)\ as\^2\)\/\(1440\ \[Pi]\^2\ \
x\^2\) + \(\(1\/\(1440\ \[Pi]\^2\ x\)\)\((\((\(-1440\)\ \(log(r)\)\ r\^2 - 
              720\ \(log(r)\)\ n\_l\ r\^2 + 1440\ \(log(r)\)\ r + 
              720\ \(log(r)\)\ n\_l\ r - 2160\ \(log(r)\) + 
              1440\ \(log(\[Mu]\^2\/mb\^2)\) - 720\ \(log(r)\)\ n\_l + 
              360\ \(log(\[Mu]\^2\/mb\^2)\)\ n\_l + 90\ n\_l - 
              300)\)\ as\^2)\)\) + \(\(1\/\(1440\ \[Pi]\^2\)\)\((\((\(-450\)\ \
\[Pi]\^2\ r\^3 + 960\ \(log(r)\)\ r\^2 + 480\ \(log(r)\)\ n\_l\ r\^2 + 
              2208\ r\^2 - 960\ \(log(r)\)\ r - 480\ \(log(r)\)\ n\_l\ r - 
              270\ \[Pi]\^2\ r + 
              360\ \((4\ r\^2 - 4\ r + 9)\)\ \(\(log\^2\)(r)\) + 
              1440\ \(\(log\^2\)(\[Mu]\^2\/mb\^2)\) + 780\ \(log(r)\) - 
              720\ \((2\ r\^2 - 2\ r + 5)\)\ \(log(
                  r)\)\ \(log(\[Mu]\^2\/mb\^2)\) + 
              840\ \(log(\[Mu]\^2\/mb\^2)\) + 
              360\ \((2\ r\^2 - 2\ r + 3)\)\ \(\(log\^2\)(r)\)\ n\_l + 
              360\ \(\(log\^2\)(\[Mu]\^2\/mb\^2)\)\ n\_l - 
              660\ \(log(r)\)\ n\_l - 
              360\ \((2\ r\^2 - 2\ r + 3)\)\ \(log(
                  r)\)\ \(log(\[Mu]\^2\/mb\^2)\)\ n\_l + 
              900\ \(log(\[Mu]\^2\/mb\^2)\)\ n\_l + 200\ \[Pi]\^2\ n\_l + 
              3135\ n\_l - 300\ \[Pi]\^2 + 8685)\)\ as\^2)\)\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(2160/1440\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`3\/2\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(masscontr[1] = 
      Normal[Series[\(C\_F\) \(as\/\[Pi]\) 
              Fb \((\(+x^\(-1\)\)*r^\(-1\)*\((\(-1\)/4)\) + 
                  x^\(-1\)*\((\(+1\)/2)\) + 
                  x*r^\(-1\)*\((\(-17\)/9 - 1/8*zt2 - 5/3*L - 1/2*L^2)\) + 
                  x*r*\((\(-2\)/3 - 5/2*L)\) + 
                  x*r^2*\((\(+2\)/3 + 19/6*L - L^2)\) + 
                  x*\((\(+25\)/9 + 1/4*zt2 + 11/6*L + L^2)\) + 
                  r^\(-1\)*\((\(+5\)/6 + 1/2*L)\) + r*\((\(-1\))\) + 
                  r^2*\((\(+1\) + L)\) - 1/6 - L)\) /. Subs, {x, 0, 
            1}]]\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`\(as\ \((\((log(r) + 1)\)\ r\^2 - r - log(r) - \((1\/2 \
- 1\/\(4\ r\))\)\ \(log(mb\^2\/\[Mu]\^2)\) - 1\/6 + \(\(log(r)\)\/2 + \
5\/6\)\/r)\)\ C\_F\)\/\[Pi] + \(\(1\/\[Pi]\)\((as\ x\ \((\((\(-\(\(log\^2\)(
                        r)\)\) + \(19\ \(log(r)\)\)\/6 + 
                    2\/3)\)\ r\^2 + \((\(-\(\(5\ \(log(r)\)\)\/2\)\) - 
                    2\/3)\)\ r + \(log\^2\)(r) + 
              1\/2\ \((1\/2 - 1\/\(4\ r\))\)\ \(\(log\^2\)(
                  mb\^2\/\[Mu]\^2)\) + \(11\ \(log(r)\)\)\/6 - \((\((log(r) + 
                          1)\)\ r\^2 - r - log(r) - 
                    1\/6 + \(\(log(r)\)\/2 + 5\/6\)\/r)\)\ \(log(
                  mb\^2\/\[Mu]\^2)\) + \[Pi]\^2\/24 + 
              25\/9 + \(\(-\(1\/2\)\)\ \(\(log\^2\)(r)\) - \(5\ \
\(log(r)\)\)\/3 - \[Pi]\^2\/48 - 17\/9\)\/r)\)\ C\_F)\)\) + \(as\ \((1\/2 - 1\
\/\(4\ r\))\)\ C\_F\)\/\(\[Pi]\ x\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(masscontr[2] = 
      Normal[Series[
          C\_F\ \(as\/\[Pi]\) 
              Fb \((\(+x^\(-1\)\)*r*\((\(-1\)/4)\) + 
                  x^\(-1\)*\((\(+1\)/2)\) + 
                  x*r*\((\(-11\)/9 - 1/8*zt2 - 19/6*L - 2*L^2)\) + 
                  x*r^2*\((\(-2\)/3 + 5/2*L + 3*L^2)\) + 
                  x*\((\(+19\)/9 + 1/4*zt2 + 7/3*L + L^2)\) + 
                  r*\((\(+11\)/6 + 2*L)\) + r^2*\((\(-1\) - 3*L)\) - 7/6 - 
                  L)\) /. Subs, {x, 0, 1}]]\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`\(as\ \((\((\(-3\)\ \(log(r)\) - 1)\)\ r\^2 + \((2\ \
\(log(r)\) + 11\/6)\)\ r - log(r) - \((1\/2 - r\/4)\)\ \(log(mb\^2\/\[Mu]\^2)\
\) - 7\/6)\)\ C\_F\)\/\[Pi] + \(\(1\/\[Pi]\)\((as\ x\ \((\((3\ \(\(log\^2\)(
                        r)\) + \(5\ \(log(r)\)\)\/2 - 
                    2\/3)\)\ r\^2 + \((\(-2\)\ \(\(log\^2\)(
                        r)\) - \(19\ \(log(r)\)\)\/6 - \[Pi]\^2\/48 - 
                    11\/9)\)\ r + \(log\^2\)(r) + 
              1\/2\ \((1\/2 - r\/4)\)\ \(\(log\^2\)(
                  mb\^2\/\[Mu]\^2)\) + \(7\ \(log(r)\)\)\/3 - \((\((\(-3\)\ \
\(log(r)\) - 1)\)\ r\^2 + \((2\ \(log(r)\) + 11\/6)\)\ r - log(r) - 
                    7\/6)\)\ \(log(mb\^2\/\[Mu]\^2)\) + \[Pi]\^2\/24 + 
              19\/9)\)\ C\_F)\)\) + \(as\ \((1\/2 - r\/4)\)\ C\_F\)\/\(\[Pi]\ \
x\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Ex[1] = 
      Simplify[Normal[
          Series[Simplify[
              List @@ Collect[
                    Simplify[
                      Normal[Series[
                          Simplify[
                            tmp + Sum[Dia[j], {j, 1, 13}] + 
                                masscontr[1] \((Zmb - 1)\) + 
                                masscontr[2] \((Zmc - 1)\) /. {Log[
                                    mb\^2\/\[Mu]\^2] \[Rule] \ \
\(-Log[\[Mu]\^2\/mb\^2]\)}], {x, 0, 0}]]], 
                    x] /. {Log[
                      mb\^2\/\[Mu]\^2] \[Rule] \ \(-Log[\[Mu]\^2\/mb\^2]\)}], \
{r, 0, 2}]]]\)], "Input"],

Cell[BoxData[
    FormBox[
      RowBox[{"{", 
        RowBox[{\(\(as\^2\ C\_F\ \((\((8\ r\^2 - 4\ r - 1)\)\ C\_F - 
                    C\_A)\)\)\/\(8\ x\)\), ",", 
          RowBox[{\(1\/\(7200\ \[Pi]\^2\)\), 
            RowBox[{"(", 
              RowBox[{
                RowBox[{\(-75\), " ", \(as\^2\), " ", 
                  RowBox[{"(", 
                    
                    RowBox[{\(9\ \((28\ r\^2 - 3)\)\ \(\(log\^2\)(r)\)\), 
                      "+", \(\((8\ \[Pi]\^2\ \((36\ r\^2 - 17\ r - 4)\) - 
                            3\ \((330\ r\^2 - 86\ r + 41)\))\)\ \(log(r)\)\), 
                      "+", 
                      RowBox[{"2", " ", 
                        RowBox[{"(", 
                          
                          RowBox[{\(\[Pi]\^2\ \((100\ r\^2 - 46\ r - 
                                  18\ \(log(16)\) + 24\ \(log(2)\) + 91)\)\), 
                            "+", \(12\ \[Pi]\^2\ \((\(-8\)\ r\^2 + 4\ r + 
                                  1)\)\ \(log(\[Mu]\^2\/mb\^2)\)\), "+", 
                            RowBox[{"3", " ", 
                              RowBox[{"(", 
                                RowBox[{
                                  RowBox[{
                                    RowBox[{"(", 
                                      RowBox[{"147", "-", 
                                        RowBox[{"192", " ", 
                                        TagBox[
                                        RowBox[{"\[Zeta]", "(", 
                                        TagBox["3",
                                        (Editable -> True)], ")"}],
                                        InterpretTemplate[ Zeta[ #]&]]}]}], 
                                      ")"}], " ", \(r\^2\)}], "+", 
                                  RowBox[{"6", " ", 
                                    RowBox[{"(", 
                                      RowBox[{"1", "+", 
                                        RowBox[{"16", " ", 
                                        TagBox[
                                        RowBox[{"\[Zeta]", "(", 
                                        TagBox["3",
                                        (Editable -> True)], ")"}],
                                        InterpretTemplate[ Zeta[ #]&]]}]}], 
                                      ")"}], " ", "r"}], "-", "29"}], 
                                ")"}]}]}], ")"}]}]}], ")"}], 
                  " ", \(C\_F\%2\)}], "+", 
                RowBox[{"as", " ", 
                  RowBox[{"(", 
                    
                    RowBox[{\(\(-5400\)\ \[Pi]\ \((\((2\ r\^2 - 2\ r + 
                                  1)\)\ \(log(r)\) + 2)\)\), 
                      "+", \(as\ \((1725\ \[Pi]\^2\ r\^2 + 23054\ r\^2 - 
                            1725\ \[Pi]\^2\ r - 5150\ r - 
                            1800\ \((2\ r\^2 - 2\ r + 1)\)\ \(\(log\^2\)(
                                r)\) + 7200\ \(log(\[Mu]\^2\/mb\^2)\) + 
                            60\ \(log(
                                r)\)\ \((178\ r\^2 - 10\ r + 
                                  60\ \((2\ r\^2 - 2\ r + 
                                        1)\)\ \(log(\[Mu]\^2\/mb\^2)\) - 
                                  55)\) + 
                            50\ \((\(-36\)\ \((2\ r\^2 - 2\ r + 
                                        1)\)\ \(\(log\^2\)(r)\) + 
                                  6\ \((2\ r\^2 - 2\ r + 
                                        6\ \((2\ r\^2 - 2\ r + 
                                        1)\)\ \(log(\[Mu]\^2\/mb\^2)\) - 
                                        11)\)\ \(log(r)\) + 
                                  72\ \(log(\[Mu]\^2\/mb\^2)\) + 
                                  5\ \[Pi]\^2 + 12)\)\ n\_l - 
                            1425\ \[Pi]\^2 + 28675)\)\ T\_F\), "+", 
                      RowBox[{"25", " ", "as", " ", \(C\_A\), " ", 
                        RowBox[{"(", 
                          
                          RowBox[{\(114\ \[Pi]\^2\ r\^2\), "+", \(248\ r\^2\),
                             "-", \(27\ \[Pi]\^2\ \(log(256)\)\ r\), 
                            "+", \(24\ \[Pi]\^2\ \(log(8)\)\ r\), 
                            "+", \(144\ \[Pi]\^2\ \(log(2)\)\ r\), 
                            "-", \(192\ \[Pi]\^2\ r\), "-", \(441\ r\), 
                            "+", \(18\ \((30\ r\^2 - 25\ r + 
                                  11)\)\ \(\(log\^2\)(r)\)\), 
                            "-", \(36\ \((11 + 
                                  2\ \[Pi]\^2)\)\ \(log(\[Mu]\^2\/mb\^2)\)\), 
                            "-", \(3\ \(log(
                                r)\)\ \((138\ r\^2 - 130\ r + 
                                  4\ \[Pi]\^2\ \((r - 13)\) + 
                                  66\ \((2\ r\^2 - 2\ r + 
                                        1)\)\ \(log(\[Mu]\^2\/mb\^2)\) - 
                                  127)\)\), "-", 
                            RowBox[{"648", " ", 
                              TagBox[
                                RowBox[{"\[Zeta]", "(", 
                                  TagBox["3",
                                    (Editable -> True)], ")"}],
                                InterpretTemplate[ Zeta[ #]&]]}], 
                            "-", \(54\ \[Pi]\^2\ \(log(16)\)\), 
                            "+", \(72\ \[Pi]\^2\ \(log(2)\)\), 
                            "+", \(123\ \[Pi]\^2\), "-", "138"}], ")"}]}]}], 
                    ")"}], " ", \(C\_F\)}], "+", \(7200\ \[Pi]\^2\)}], 
              ")"}]}]}], "}"}], TraditionalForm]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Ex[2] = 
      Simplify[Ex[1] /. {Log[16] \[Rule] \ 4\ Log[2], 
            Log[r] \[Rule] \ L}]\)], "Input"],

Cell[BoxData[
    FormBox[
      RowBox[{"{", 
        RowBox[{\(\(as\^2\ C\_F\ \((\((8\ r\^2 - 4\ r - 1)\)\ C\_F - 
                    C\_A)\)\)\/\(8\ x\)\), ",", 
          RowBox[{\(1\/\(7200\ \[Pi]\^2\)\), 
            RowBox[{"(", 
              RowBox[{
                RowBox[{\(-75\), " ", \(as\^2\), " ", 
                  RowBox[{"(", 
                    
                    RowBox[{\(9\ \((28\ r\^2 - 3)\)\ L\^2\), 
                      "+", \(\((8\ \[Pi]\^2\ \((36\ r\^2 - 17\ r - 4)\) - 
                            3\ \((330\ r\^2 - 86\ r + 41)\))\)\ L\), "+", 
                      RowBox[{"2", " ", 
                        RowBox[{"(", 
                          
                          RowBox[{\(\[Pi]\^2\ \((100\ r\^2 - 46\ r - 
                                  48\ \(log(2)\) + 91)\)\), 
                            "+", \(12\ \[Pi]\^2\ \((\(-8\)\ r\^2 + 4\ r + 
                                  1)\)\ \(log(\[Mu]\^2\/mb\^2)\)\), "+", 
                            RowBox[{"3", " ", 
                              RowBox[{"(", 
                                RowBox[{
                                  RowBox[{
                                    RowBox[{"(", 
                                      RowBox[{"147", "-", 
                                        RowBox[{"192", " ", 
                                        TagBox[
                                        RowBox[{"\[Zeta]", "(", 
                                        TagBox["3",
                                        (Editable -> True)], ")"}],
                                        InterpretTemplate[ Zeta[ #]&]]}]}], 
                                      ")"}], " ", \(r\^2\)}], "+", 
                                  RowBox[{"6", " ", 
                                    RowBox[{"(", 
                                      RowBox[{"1", "+", 
                                        RowBox[{"16", " ", 
                                        TagBox[
                                        RowBox[{"\[Zeta]", "(", 
                                        TagBox["3",
                                        (Editable -> True)], ")"}],
                                        InterpretTemplate[ Zeta[ #]&]]}]}], 
                                      ")"}], " ", "r"}], "-", "29"}], 
                                ")"}]}]}], ")"}]}]}], ")"}], 
                  " ", \(C\_F\%2\)}], "+", 
                RowBox[{"as", " ", 
                  RowBox[{"(", 
                    
                    RowBox[{\(\(-5400\)\ \[Pi]\ \((2\ L\ r\^2 - 2\ L\ r + L + 
                            2)\)\), 
                      "+", \(as\ \((\(-1800\)\ \((2\ r\^2 - 2\ r + 
                                  1)\)\ L\^2 + 
                            60\ \((178\ r\^2 - 10\ r + 
                                  60\ \((2\ r\^2 - 2\ r + 
                                        1)\)\ \(log(\[Mu]\^2\/mb\^2)\) - 
                                  55)\)\ L + 1725\ \[Pi]\^2\ r\^2 + 
                            23054\ r\^2 - 1725\ \[Pi]\^2\ r - 5150\ r + 
                            7200\ \(log(\[Mu]\^2\/mb\^2)\) + 
                            50\ \((\(-36\)\ \((2\ r\^2 - 2\ r + 1)\)\ L\^2 + 
                                  6\ \((2\ r\^2 - 2\ r - 11)\)\ L + 
                                  36\ \((2\ L\ r\^2 - 2\ L\ r + L + 
                                        2)\)\ \(log(\[Mu]\^2\/mb\^2)\) + 
                                  5\ \[Pi]\^2 + 12)\)\ n\_l - 
                            1425\ \[Pi]\^2 + 28675)\)\ T\_F\), "+", 
                      RowBox[{"25", " ", "as", " ", \(C\_A\), " ", 
                        RowBox[{"(", 
                          
                          RowBox[{\(18\ \((30\ r\^2 - 25\ r + 11)\)\ L\^2\), 
                            "+", \(\((\(-414\)\ r\^2 + 390\ r - 
                                  12\ \[Pi]\^2\ \((r - 13)\) + 381)\)\ L\), 
                            "+", \(114\ \[Pi]\^2\ r\^2\), "+", \(248\ r\^2\), 
                            "-", \(192\ \[Pi]\^2\ r\), "-", \(441\ r\), 
                            "-", \(18\ \((11\ L\ \((2\ r\^2 - 2\ r + 1)\) + 
                                  4\ \[Pi]\^2 + 
                                  22)\)\ \(log(\[Mu]\^2\/mb\^2)\)\), "-", 
                            RowBox[{"648", " ", 
                              TagBox[
                                RowBox[{"\[Zeta]", "(", 
                                  TagBox["3",
                                    (Editable -> True)], ")"}],
                                InterpretTemplate[ Zeta[ #]&]]}], 
                            "-", \(27\ \[Pi]\^2\ r\ \(log(256)\)\), 
                            "+", \(24\ \[Pi]\^2\ r\ \(log(8)\)\), 
                            "+", \(144\ \[Pi]\^2\ r\ \(log(2)\)\), 
                            "-", \(144\ \[Pi]\^2\ \(log(2)\)\), 
                            "+", \(123\ \[Pi]\^2\), "-", "138"}], ")"}]}]}], 
                    ")"}], " ", \(C\_F\)}], "+", \(7200\ \[Pi]\^2\)}], 
              ")"}]}]}], "}"}], TraditionalForm]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Ex[2] = Coefficient[Ex[2]\ \[Pi]\^2, as\^2]\)], "Input"],

Cell[BoxData[
    FormBox[
      RowBox[{"{", 
        RowBox[{\(\(\[Pi]\^2\ C\_F\ \((\((8\ r\^2 - 4\ r - 1)\)\ C\_F - 
                    C\_A)\)\)\/\(8\ x\)\), ",", 
          RowBox[{\(1\/7200\), 
            RowBox[{"(", 
              
              RowBox[{\(\(-18900\)\ r\^2\ C\_F\%2\ L\^2\), 
                "+", \(2025\ C\_F\%2\ L\^2\), 
                "+", \(13500\ r\^2\ C\_A\ C\_F\ L\^2\), 
                "-", \(11250\ r\ C\_A\ C\_F\ L\^2\), 
                "+", \(4950\ C\_A\ C\_F\ L\^2\), 
                "-", \(3600\ r\^2\ C\_F\ T\_F\ L\^2\), 
                "+", \(3600\ r\ C\_F\ T\_F\ L\^2\), 
                "-", \(1800\ C\_F\ T\_F\ L\^2\), 
                "-", \(3600\ r\^2\ C\_F\ n\_l\ T\_F\ L\^2\), 
                "+", \(3600\ r\ C\_F\ n\_l\ T\_F\ L\^2\), 
                "-", \(1800\ C\_F\ n\_l\ T\_F\ L\^2\), 
                "-", \(21600\ \[Pi]\^2\ r\^2\ C\_F\%2\ L\), 
                "+", \(74250\ r\^2\ C\_F\%2\ L\), 
                "+", \(10200\ \[Pi]\^2\ r\ C\_F\%2\ L\), 
                "-", \(19350\ r\ C\_F\%2\ L\), 
                "+", \(2400\ \[Pi]\^2\ C\_F\%2\ L\), 
                "+", \(9225\ C\_F\%2\ L\), 
                "-", \(10350\ r\^2\ C\_A\ C\_F\ L\), 
                "-", \(300\ \[Pi]\^2\ r\ C\_A\ C\_F\ L\), 
                "+", \(9750\ r\ C\_A\ C\_F\ L\), 
                "-", \(9900\ r\^2\ \(log(\[Mu]\^2\/mb\^2)\)\ C\_A\ C\_F\ L\), 
                "+", \(9900\ r\ \(log(\[Mu]\^2\/mb\^2)\)\ C\_A\ C\_F\ L\), 
                "-", \(4950\ \(log(\[Mu]\^2\/mb\^2)\)\ C\_A\ C\_F\ L\), 
                "+", \(3900\ \[Pi]\^2\ C\_A\ C\_F\ L\), 
                "+", \(9525\ C\_A\ C\_F\ L\), 
                "+", \(10680\ r\^2\ C\_F\ T\_F\ L\), 
                "-", \(600\ r\ C\_F\ T\_F\ L\), 
                "+", \(7200\ r\^2\ \(log(\[Mu]\^2\/mb\^2)\)\ C\_F\ T\_F\ L\), 
                "-", \(7200\ r\ \(log(\[Mu]\^2\/mb\^2)\)\ C\_F\ T\_F\ L\), 
                "+", \(3600\ \(log(\[Mu]\^2\/mb\^2)\)\ C\_F\ T\_F\ L\), 
                "-", \(3300\ C\_F\ T\_F\ L\), 
                "+", \(600\ r\^2\ C\_F\ n\_l\ T\_F\ L\), 
                "-", \(600\ r\ C\_F\ n\_l\ T\_F\ L\), 
                "+", \(3600\ r\^2\ \(log(\[Mu]\^2\/mb\^2)\)\ C\_F\ n\_l\ T\_F\
\ L\), "-", \(3600\ r\ \(log(\[Mu]\^2\/mb\^2)\)\ C\_F\ n\_l\ T\_F\ L\), 
                "+", \(1800\ \(log(\[Mu]\^2\/mb\^2)\)\ C\_F\ n\_l\ T\_F\ L\), 
                "-", \(3300\ C\_F\ n\_l\ T\_F\ L\), 
                "-", \(15000\ \[Pi]\^2\ r\^2\ C\_F\%2\), 
                "-", \(66150\ r\^2\ C\_F\%2\), 
                "+", \(6900\ \[Pi]\^2\ r\ C\_F\%2\), 
                "-", \(2700\ r\ C\_F\%2\), 
                "+", \(14400\ \[Pi]\^2\ r\^2\ \(log(\[Mu]\^2\/mb\^2)\)\ \
C\_F\%2\), "-", \(7200\ \[Pi]\^2\ r\ \(log(\[Mu]\^2\/mb\^2)\)\ C\_F\%2\), 
                "-", \(1800\ \[Pi]\^2\ \(log(\[Mu]\^2\/mb\^2)\)\ C\_F\%2\), 
                "+", \(7200\ \[Pi]\^2\ \(log(2)\)\ C\_F\%2\), 
                "-", \(13650\ \[Pi]\^2\ C\_F\%2\), "+", \(13050\ C\_F\%2\), 
                "+", \(2850\ \[Pi]\^2\ r\^2\ C\_A\ C\_F\), 
                "+", \(6200\ r\^2\ C\_A\ C\_F\), 
                "-", \(4800\ \[Pi]\^2\ r\ C\_A\ C\_F\), 
                "-", \(11025\ r\ C\_A\ C\_F\), 
                "-", \(1800\ \[Pi]\^2\ \(log(\[Mu]\^2\/mb\^2)\)\ C\_A\ C\_F\),
                 "-", \(9900\ \(log(\[Mu]\^2\/mb\^2)\)\ C\_A\ C\_F\), 
                "-", \(675\ \[Pi]\^2\ r\ \(log(256)\)\ C\_A\ C\_F\), 
                "+", \(600\ \[Pi]\^2\ r\ \(log(8)\)\ C\_A\ C\_F\), 
                "+", \(3600\ \[Pi]\^2\ r\ \(log(2)\)\ C\_A\ C\_F\), 
                "-", \(3600\ \[Pi]\^2\ \(log(2)\)\ C\_A\ C\_F\), 
                "+", \(3075\ \[Pi]\^2\ C\_A\ C\_F\), 
                "-", \(3450\ C\_A\ C\_F\), 
                "+", \(1725\ \[Pi]\^2\ r\^2\ C\_F\ T\_F\), 
                "+", \(23054\ r\^2\ C\_F\ T\_F\), 
                "-", \(1725\ \[Pi]\^2\ r\ C\_F\ T\_F\), 
                "-", \(5150\ r\ C\_F\ T\_F\), 
                "+", \(7200\ \(log(\[Mu]\^2\/mb\^2)\)\ C\_F\ T\_F\), 
                "-", \(1425\ \[Pi]\^2\ C\_F\ T\_F\), 
                "+", \(28675\ C\_F\ T\_F\), 
                "+", \(3600\ \(log(\[Mu]\^2\/mb\^2)\)\ C\_F\ n\_l\ T\_F\), 
                "+", \(250\ \[Pi]\^2\ C\_F\ n\_l\ T\_F\), 
                "+", \(600\ C\_F\ n\_l\ T\_F\), "+", 
                RowBox[{"86400", " ", \(r\^2\), " ", \(C\_F\%2\), " ", 
                  TagBox[
                    RowBox[{"\[Zeta]", "(", 
                      TagBox["3",
                        (Editable -> True)], ")"}],
                    InterpretTemplate[ Zeta[ #]&]]}], "-", 
                RowBox[{"43200", " ", "r", " ", \(C\_F\%2\), " ", 
                  TagBox[
                    RowBox[{"\[Zeta]", "(", 
                      TagBox["3",
                        (Editable -> True)], ")"}],
                    InterpretTemplate[ Zeta[ #]&]]}], "-", 
                RowBox[{"16200", " ", \(C\_A\), " ", \(C\_F\), " ", 
                  TagBox[
                    RowBox[{"\[Zeta]", "(", 
                      TagBox["3",
                        (Editable -> True)], ")"}],
                    InterpretTemplate[ Zeta[ #]&]]}]}], ")"}]}]}], "}"}], 
      TraditionalForm]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(CF2 = Simplify[Collect[Coefficient[Ex[2], C\_F\^2], r]]\)], "Input"],

Cell[BoxData[
    FormBox[
      RowBox[{"{", 
        RowBox[{\(\(\[Pi]\^2\ \((8\ r\^2 - 4\ r - 1)\)\)\/\(8\ x\)\), ",", 
          RowBox[{\(1\/96\), " ", 
            RowBox[{"(", 
              
              RowBox[{\(\((27 - 252\ r\^2)\)\ L\^2\), 
                "+", \(\((\[Pi]\^2\ \((\(-288\)\ r\^2 + 136\ r + 32)\) + 
                      3\ \((330\ r\^2 - 86\ r + 41)\))\)\ L\), 
                "+", \(24\ \[Pi]\^2\ \((8\ r\^2 - 4\ r - 
                      1)\)\ \(log(\[Mu]\^2\/mb\^2)\)\), "-", 
                RowBox[{"2", " ", 
                  RowBox[{"(", 
                    
                    RowBox[{\(\[Pi]\^2\ \((100\ r\^2 - 46\ r - 
                            48\ \(log(2)\) + 91)\)\), "+", 
                      RowBox[{"3", " ", 
                        RowBox[{"(", 
                          RowBox[{
                            RowBox[{
                              RowBox[{"(", 
                                RowBox[{"147", "-", 
                                  RowBox[{"192", " ", 
                                    TagBox[
                                      RowBox[{"\[Zeta]", "(", 
                                        TagBox["3",
                                        (Editable -> True)], ")"}],
                                      InterpretTemplate[ Zeta[ #]&]]}]}], 
                                ")"}], " ", \(r\^2\)}], "+", 
                            RowBox[{"6", " ", 
                              RowBox[{"(", 
                                RowBox[{"1", "+", 
                                  RowBox[{"16", " ", 
                                    TagBox[
                                      RowBox[{"\[Zeta]", "(", 
                                        TagBox["3",
                                        (Editable -> True)], ")"}],
                                      InterpretTemplate[ Zeta[ #]&]]}]}], 
                                ")"}], " ", "r"}], "-", "29"}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], "}"}], TraditionalForm]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Collect[ExpandAll[% /. {as \[Rule] \ \[Pi]}], 
          r] /. {\[Mu] \[Rule] \ mf} // InputForm\)], "Input"],

Cell["\<\
{-Pi^2/(8*x) - (Pi^2*r)/(2*x) + (Pi^2*r^2)/x, 
 29/16 + (41*L)/32 + (9*L^2)/32 - (91*Pi^2)/48 + (L*Pi^2)/3 + 
  Pi^2*Log[2] - (Pi^2*Log[mf^2/mb^2])/4 + 
  r*(-3/8 - (43*L)/16 + (23*Pi^2)/24 + (17*L*Pi^2)/12 - 
    Pi^2*Log[mf^2/mb^2] - 6*Zeta[3]) + 
  r^2*(-147/16 + (165*L)/16 - (21*L^2)/8 - (25*Pi^2)/12 - 
    3*L*Pi^2 + 2*Pi^2*Log[mf^2/mb^2] + 12*Zeta[3])}\
\>", "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(CFCA = 
      FullSimplify[
          Collect[Coefficient[\(Ex[2]\)[\([2]\)], 
                  C\_A\ C\_F] + \(1\/4\) \[Pi]\^2\ Log[\[Mu]\^2\/mb\^2], 
              r] /. {\[Mu] \[Rule] \ mh}] - 
        1\/4\ \[Pi]\^2\ Log[mf\^2\/mb\^2]\)], "Input"],

Cell[BoxData[
    FormBox[
      RowBox[{
        RowBox[{\(1\/288\), " ", 
          RowBox[{"(", 
            
            RowBox[{\(18\ \((5\ r\ \((6\ r - 5)\) + 11)\)\ L\^2\), 
              "+", \(3\ \((\(-138\)\ r\^2 + 130\ r - 
                    4\ \[Pi]\^2\ \((r - 13)\) + 127)\)\ L\), 
              "+", \(r\ \((248\ r - 441)\)\), 
              "+", \(3\ \[Pi]\^2\ \((2\ r\ \((19\ r - 32)\) - 
                    48\ \(log(2)\) + 41)\)\), 
              "-", \(198\ \((L\ \((2\ \((r - 1)\)\ r + 1)\) + 2)\)\ \(log(
                  mh\^2\/mb\^2)\)\), "-", 
              RowBox[{"648", " ", 
                TagBox[
                  RowBox[{"\[Zeta]", "(", 
                    TagBox["3",
                      (Editable -> True)], ")"}],
                  InterpretTemplate[ Zeta[ #]&]]}], "-", "138"}], ")"}]}], 
        "-", \(1\/4\ \[Pi]\^2\ \(log(mf\^2\/mb\^2)\)\)}], 
      TraditionalForm]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Collect[ExpandAll[% /. {as \[Rule] \[Pi]}], r] // InputForm\)], "Input"],

Cell["\<\
-23/48 + (127*L)/96 + (11*L^2)/16 + (41*Pi^2)/96 + 
 (13*L*Pi^2)/24 - (Pi^2*Log[2])/2 - (Pi^2*Log[mf^2/mb^2])/4 - 
 (11*Log[mh^2/mb^2])/8 - (11*L*Log[mh^2/mb^2])/16 + 
 r^2*(31/36 - (23*L)/16 + (15*L^2)/8 + (19*Pi^2)/48 - 
   (11*L*Log[mh^2/mb^2])/8) + 
 r*(-49/32 + (65*L)/48 - (25*L^2)/16 - (2*Pi^2)/3 - 
   (L*Pi^2)/24 + (11*L*Log[mh^2/mb^2])/8) - (9*Zeta[3])/4\
\>", "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(CFTF = 
      Simplify[Collect[
          Coefficient[Ex[2] /. {n\_l \[Rule] \ 0}, \ 
            C\_F\ T\_F], {r}]]\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`{0, \(\(1\/7200\)\((\(-1800\)\ \((2\ r\^2 - 2\ r + 
                  1)\)\ L\^2 + 60\ \((178\ r\^2 - 10\ r - 55)\)\ L + 
            23054\ r\^2 - 5150\ r + 
            75\ \[Pi]\^2\ \((23\ r\^2 - 23\ r - 19)\) + 28675)\)\) + 
        1\/2\ \((2\ L\ r\^2 - 2\ L\ r + L + 
              2)\)\ \(log(\[Mu]\^2\/mb\^2)\)}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Collect[ExpandAll[% /. {as \[Rule] \[Pi]}], r] /. {\[Mu] \[Rule] mh} // 
      InputForm\)], "Input"],

Cell["\<\
{0, 1147/288 - (11*L)/24 - L^2/4 - (19*Pi^2)/96 + 
  Log[mh^2/mb^2] + (L*Log[mh^2/mb^2])/2 + 
  r*(-103/144 - L/12 + L^2/2 - (23*Pi^2)/96 - 
    L*Log[mh^2/mb^2]) + r^2*(11527/3600 + (89*L)/60 - L^2/2 + 
    (23*Pi^2)/96 + L*Log[mh^2/mb^2])}\
\>", "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(CFTFnl = Simplify[Coefficient[Ex[2], C\_F\ T\_F\ n\_l]]\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`{0, 
      1\/144\ \((\(-36\)\ \((2\ r\^2 - 2\ r + 1)\)\ L\^2 + 
            6\ \((2\ r\^2 - 2\ r - 11)\)\ L + 
            36\ \((2\ L\ r\^2 - 2\ L\ r + L + 
                  2)\)\ \(log(\[Mu]\^2\/mb\^2)\) + 5\ \[Pi]\^2 + 
            12)\)}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Collect[ExpandAll[% /. {as \[Rule] \[Pi]}], r] /. {\[Mu] \[Rule] mh} // 
      InputForm\)], "Input"],

Cell["\<\
{0, 1/12 - (11*L)/24 - L^2/4 + (5*Pi^2)/144 + Log[mh^2/mb^2]/2 + 
  (L*Log[mh^2/mb^2])/4 + 
  r*(-L/12 + L^2/2 - (L*Log[mh^2/mb^2])/2) + 
  r^2*(L/12 - L^2/2 + (L*Log[mh^2/mb^2])/2)}\
\>", "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\[Sum]\+\(n = 0\)\%\[Infinity] n\ \(\((\(-1\))\)\^n\) r\^n\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`\(-\(r\/\((r + 1)\)\^2\)\)\)], "Output"]
}, Open  ]]
},
FrontEndVersion->"4.0 for X",
ScreenRectangle->{{0, 1024}, {0, 768}},
WindowSize->{557, 612},
WindowMargins->{{38, Automatic}, {Automatic, 10}},
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperSize"->{612, 792},
"PaperOrientation"->"Portrait",
"PostScriptOutputFile":>FrontEnd`FileName[{$RootDirectory, "home", "andrei", \
"Work", "Multiloop", "vertex", "va", "math"}, "renormm1m2new.nb.ps", \
CharacterEncoding -> "ISO8859-1"],
"Magnification"->1}
]


(***********************************************************************
Cached data follows.  If you edit this Notebook file directly, not using
Mathematica, you must remove the line containing CacheID at the top of 
the file.  The cache data will then be recreated when you save this file 
from within Mathematica.
***********************************************************************)

(*CellTagsOutline
CellTagsIndex->{}
*)

(*CellTagsIndex
CellTagsIndex->{}
*)

(*NotebookFileOutline
Notebook[{

Cell[CellGroupData[{
Cell[1739, 51, 81, 1, 51, "Input"],
Cell[1823, 54, 80, 1, 48, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[1940, 60, 81, 1, 51, "Input"],
Cell[2024, 63, 80, 1, 48, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[2141, 69, 198, 5, 65, "Input"],
Cell[2342, 76, 278, 4, 55, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[2657, 85, 352, 7, 122, "Input"],
Cell[3012, 94, 328, 5, 107, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[3377, 104, 199, 4, 65, "Input"],
Cell[3579, 110, 132, 2, 52, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[3748, 117, 1915, 31, 533, "Input"],
Cell[5666, 150, 3480, 66, 591, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[9183, 221, 68, 1, 31, "Input"],
Cell[9254, 224, 1662, 32, 373, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[10953, 261, 85, 1, 31, "Input"],
Cell[11041, 264, 52, 1, 28, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[11130, 270, 2084, 34, 554, "Input"],
Cell[13217, 306, 292, 5, 35, "Message"],
Cell[13512, 313, 3884, 72, 784, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[17433, 390, 68, 1, 31, "Input"],
Cell[17504, 393, 3315, 58, 676, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[20856, 456, 85, 1, 31, "Input"],
Cell[20944, 459, 52, 1, 28, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[21033, 465, 497, 10, 153, "Input"],
Cell[21533, 477, 739, 12, 178, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[22309, 494, 323, 8, 121, "Input"],
Cell[22635, 504, 134, 2, 46, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[22806, 511, 79, 1, 27, "Input"],
Cell[22888, 514, 84, 1, 44, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[23009, 520, 205, 3, 68, "Input"],
Cell[23217, 525, 286, 5, 21, "Message"],
Cell[23506, 532, 525, 13, 48, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[24068, 550, 554, 9, 174, "Input"],
Cell[24625, 561, 2386, 51, 258, "Output"]
}, Open  ]],
Cell[27026, 615, 26, 0, 27, "Input"],
Cell[27055, 617, 54, 1, 27, "Input"],

Cell[CellGroupData[{
Cell[27134, 622, 663, 11, 174, "Input"],
Cell[27800, 635, 829, 13, 273, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[28666, 653, 525, 9, 142, "Input"],
Cell[29194, 664, 700, 11, 158, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[29931, 680, 584, 10, 174, "Input"],
Cell[30518, 692, 2189, 46, 232, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[32744, 743, 618, 10, 190, "Input"],
Cell[33365, 755, 2609, 56, 280, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[36011, 816, 614, 11, 174, "Input"],
Cell[36628, 829, 2453, 52, 200, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[39118, 886, 644, 12, 174, "Input"],
Cell[39765, 900, 2489, 52, 242, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[42291, 957, 506, 9, 158, "Input"],
Cell[42800, 968, 2446, 52, 221, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[45283, 1025, 452, 8, 126, "Input"],
Cell[45738, 1035, 579, 9, 160, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[46354, 1049, 442, 8, 126, "Input"],
Cell[46799, 1059, 483, 7, 109, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[47319, 1071, 398, 7, 110, "Input"],
Cell[47720, 1080, 464, 8, 109, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[48221, 1093, 447, 7, 142, "Input"],
Cell[48671, 1102, 539, 8, 149, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[49247, 1115, 429, 7, 126, "Input"],
Cell[49679, 1124, 579, 10, 148, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[50295, 1139, 113, 2, 66, "Input"],
Cell[50411, 1143, 283, 4, 56, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[50731, 1152, 334, 8, 220, "Input"],
Cell[51068, 1162, 4669, 83, 680, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[55774, 1250, 83, 1, 27, "Input"],
Cell[55860, 1253, 1415, 22, 322, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[57312, 1280, 42, 1, 27, "Input"],
Cell[57357, 1283, 55, 1, 44, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[57449, 1289, 599, 11, 180, "Input"],
Cell[58051, 1302, 930, 14, 283, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[59018, 1321, 508, 10, 164, "Input"],
Cell[59529, 1333, 854, 13, 223, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[60420, 1351, 650, 15, 274, "Input"],
Cell[61073, 1368, 5583, 98, 516, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[66693, 1471, 129, 3, 27, "Input"],
Cell[66825, 1476, 5039, 88, 492, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[71901, 1569, 76, 1, 31, "Input"],
Cell[71980, 1572, 5219, 94, 670, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[77236, 1671, 88, 1, 31, "Input"],
Cell[77327, 1674, 2042, 40, 162, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[79406, 1719, 129, 2, 27, "Input"],
Cell[79538, 1723, 386, 8, 130, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[79961, 1736, 272, 6, 123, "Input"],
Cell[80236, 1744, 925, 21, 103, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[81198, 1770, 92, 1, 27, "Input"],
Cell[81293, 1773, 390, 8, 130, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[81720, 1786, 149, 4, 27, "Input"],
Cell[81872, 1792, 370, 6, 83, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[82279, 1803, 121, 2, 27, "Input"],
Cell[82403, 1807, 267, 6, 100, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[82707, 1818, 88, 1, 27, "Input"],
Cell[82798, 1821, 294, 6, 85, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[83129, 1832, 121, 2, 27, "Input"],
Cell[83253, 1836, 208, 5, 85, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[83498, 1846, 91, 1, 50, "Input"],
Cell[83592, 1849, 77, 1, 44, "Output"]
}, Open  ]]
}
]
*)




(***********************************************************************
End of Mathematica Notebook file.
***********************************************************************)


